Instanton and pillowcase homology of the $(-2,3,q)$ pretzel knots

Hedden, Herald and Kirk conjectured that every knot admits a decomposition along a Conway sphere for which the Lagrangian Floer homology of the two associated immersed curves in the pillowcase recovers Kronheimer and Mrowka's reduced singular instanton homology. We prove the conjecture for the hyperbolic pretzel knots $P(-2,3,q)$; it was previously known for two-bridge knots and for some torus knots. The decomposition is obtained from Hedden, Herald and Kirk's decomposition of the torus knot $T(3,5)$ by Dehn twists along the Conway sphere, which act on the pillowcase by a linear shear. Building on our analysis of the torus knots $T(3,n)$, we compute the Floer complex and its $\mathbb{Z}/4$ grading by hand; its differential is nonzero for every member of the family except $P(-2,3,7)$. The same method proves the conjecture for a family of twisted torus knots, under a hypothesis on the chirality of the torus-knot decomposition. On the instanton side, we show that the instanton homology of $P(-2,3,q)$ is free abelian of rank $q+2$ for every odd $q\ge3$, extending Lobb and Zentner's rational computation to the integers by means of Manion's integral Khovanov homology; for the hyperbolic members this also follows from work of Daemi and Scaduto.

==> anc/README.md <==
# Ancillary files for "Instanton and pillowcase homology of the (−2,3,q) pretzel knots"

These programs carry out the computations that corroborate Sections 4 and 5 and are described in
Appendix A. Statement numbers refer to the compiled paper. The same files are in the public repository
<https://github.com/bwuebben/pillowcase-bounding-cochain>, where `code/` is `paper2/code/`.

`code/README.md` lists the statements that each program checks, and `code/run_all.sh` runs them all.
Each program prints the numbers of the statements it checks next to the computed values, with `PASS` or
`FAIL`, and exits with status 0 if and only if all its checks pass.

Apart from the base case of Theorem 1.2 (Remark 4.3), which is the verified run of
`code/pretzel_chirality_snappy.py`, the proofs of Theorems 1.1–1.3 do not depend on any of this code: the exact
computations check the displayed identities and combinatorial steps of the hand proofs, and the floating-point
computations (numerical traces of perturbed curves) are corroboration only, as stated in the paper.

Python 3.11 or later, with numpy, sympy and mpmath (`code/requirements.txt`); SnapPy is optional.


==> anc/code/README.md <==
# Programs for Sections 4 and 5 and Appendix A

These programs carry out the computations of Sections 4 and 5 and Appendix A of
*Instanton and pillowcase homology of the (−2,3,q) pretzel knots*. Statement
numbers refer to the compiled paper.

## The sheared decompositions

These scripts reproduce the computations reported in Sections 4 and 5 and in Appendix A.1(i)–(v). Statement numbers
refer to the compiled paper. The proofs of Theorems 1.2 and 1.3 (Theorems 4.18 and 5.1) are by hand, except for the base case of
Theorem 1.2 (Remark 4.3), which is the verified run of `pretzel_chirality_snappy.py`; none of the other
computations is used in them. There are two kinds of computation.

* **Exact computations.** Symbolic identities (sympy), exact rational arithmetic and exact free-group words. They check,
  step by step or over a stated range, the displayed identities and the combinatorial steps of the hand proofs: the
  straightness of Lemma 4.7, the crossing combinatorics of Propositions 4.13 and 4.17, the group identities of
  Lemmas 4.2 and 5.7, and the Alexander polynomials, determinants and signatures of Propositions 5.4 and 5.5. One
  further step is a 50-digit evaluation.
* **Floating-point numerics.** The perturbed character varieties are traced by numerical continuation, and the
  complexes of the sheared curves are computed from the traced curves (Remarks 4.21 and 5.8, Appendix A.1(iv)–(v)).
  They corroborate Theorems 4.18 and 5.1 in examples and are not part of the proofs.

Each script prints the numbers of the statements it checks next to the computed values, with `PASS` or `FAIL`, and exits with
status 0 if and only if all its checks pass.

| script | verifies | runtime |
|---|---|---|
| `straightness_identity.py` | Lemma 4.7 and Appendix A.1(i), exact: every displayed identity of Steps 1–7 of the proof, symbolically in (v, ζ). Without E = 0: vec ρ(g)·vec ρ(a) = ½ζ sin 2v E² and tr(ρ(g)ρ(a)) = −2ζ sin 2v E². Fricke form: tr b = yz − x; on x = yz, tr a = −yE, tr g = −zE, tr(ga) = yzE², tr w − 2 ∈ (x − yz, E); for (ba)⁻²c(ba)²a the remainder is −y² − 1. ρ(w) = 1 at three algebraic points of C₀. At 50 digits, \|θ − 6γ + π\| ≤ 1.4·10⁻⁴⁷, and γ is strictly monotone on each half of C₀ | 7 s |
| `sheared_polygon_counts.py` | Appendix A.1(ii), exact, for every odd 7 ≤ q ≤ 401. The values (4.5) and the margins of Remark 4.12. The crossing lists of Proposition 4.13 for both resolutions: N_q triple lines, q + 2 + 4N_q generators on the arc (joined case), q − 2 on the arc and 4 + 4N_q on the circle (split case), (q + 2)π − φ₂ = (q + 18)π/6, no crossing at γ = π/2. The abscissae, differences (≥ π/(q(q − 6))) and order of Proposition 4.17. The degrees of Proposition 4.15 and the graded homology (1 + N₃, N₁, N₁, N₃) with rank 2N_q of Theorem 4.18(3). The identity of Remark 4.19. Also the values N₇, …, N₁₉ of Section 4.5 | 1 s |
| `pretzel_groups.py` | Exact free-group words. ba = cd for the words of the tangles of Sections 4–5 (Appendix A.1(iii)). Lemma 4.2 for n ∈ {5, 8, …, 29}, m ≤ 15: the relator R_{n,m}, the Clay–Watson relator (4.4) under α = A, β = B⁻¹, and the control that t_e^{+m} never gives (4.4). Lemma 5.7(b) as a word identity, ν, m ≤ 15. Fox calculus against Burau for all 4 ≤ n ≤ 26 prime to 3 and m ≤ 6 (112 pairs) (Appendix A.1(iii)) | 5 s |
| `twisted_alexander.py` | Propositions 5.4 and 5.5 and Lemmas 5.3 and 5.6, exact. The Burau matrix facts and the telescoping identities of the proof of Proposition 5.4, as identities of rational functions, and formula (5.1). The closed form for all n ≤ 80 prime to 3 and m ≤ 20 (1092 knots), with coefficients in {−1, 0, 1}, degree 2(n + m − 1), ℓ = 4ν + 2M + 1 = \|σ\| + 1. The example T(3,7;2,2). The matrices at t = −1 in the proof of Proposition 5.5, and det = 2m + 1 or 2m + 3 for 7 ≤ n ≤ 50, m ≤ 20. The case n = 5 against (3.2). The inputs of Lemma 5.6 | 7 s |
| `sheared_shear_check.py` | Lemma 4.6(a) and Appendix A.1(iv), numerical: on the traced variety, t_e^h acts by S_h to within 10⁻¹² for h = −6, …, 2, while the opposite shear is off by about π | 1 s |
| `sheared_resolution_type.py` | Proposition 4.10 and Appendix A.1(v): dκ_c(0) = (−τ, −½) at c±, from the derivative routine of the continuation code. The type of resolution at \|ε\| = 0.03 in 24 directions: four excluded, agreement in the other 20, split at 75°, 90°, 105°, 255°, 270°, 285° | 18 s |
| `sheared_numerics.py` | Appendix A.1(v) (summarized in Remark 4.21), joined sectors, numerical: ten perturbations, q ∈ {7, 9, …, 25, 29, 33}, earrings 0.002 and 0.0005 (240 cases). Graded homology as in Theorem 4.18 in all 240 cases. Bigons from down- to up-crossings with #bigons = 2 rank d. Degrees as in Proposition 4.15. The generator count q + 2 + 4N_q in 178 cases and short in 62, only at the larger perturbations. `--quick`: 12 cases | 136 s (`--quick` 10 s) |
| `sheared_split.py` | Appendix A.1(v) (summarized in Remark 4.21), split sectors, numerical: five perturbations, q = 7, …, 21 (40 cases). The arc is φ-monotone with q − 2 generators. The homology of the remnant circle, computed from its own complex, has rank 1 in each degree. The total is as in Theorem 4.18. The circle carries 4 + 4N_q generators in 37 cases, the exceptions being q = 17 at three perturbations. A lift of L₀ meets the lift of the circle up to seven times (q = 21) | 19 s |
| `twisted_numerics.py` | Remark 5.8 and Appendix A.1(v), numerical: T(3,n;2,m) for n = 7, 8, 13, m = 1, 2, 3, at two perturbations (18 cases). The arc carries 1 + 2M generators and no bigon. There are 2j circles, each with homology (1,1,1,1) computed from its complex. The total is the vector of Theorem 5.1(iii) | 34 s |
| `pretzel_chirality_snappy.py` | Remark 4.3 (needs SnapPy; `--verified` needs SnapPy inside Sage and lists all isometries with interval arithmetic: two, both preserving orientation and meridians, with a Rolfsen-twist check of the surgery convention). From a planar diagram of [HHK2, Fig. 18], the exterior of K⁽⁰⁾ ∪ e is isometric to that of the closure of the positive braid (σ₁σ₂)⁵ with a circle around two strands. The isometries preserve orientation and meridians and extend to the links, and an exact combinatorial isomorphism of canonical triangulations is found. Also, the fillings of e along (1, h), h = −8, …, 1, have the Alexander polynomials of P(−2,3,5 − 2h). With `--verified` this is the proof of Remark 4.3 | < 1 s |

Shared code:

* `t3n_pillowcase.py`: the continuation code of the companion paper on T(3,n), copied unchanged from its code
  directory. It provides the equations of the tangle of Hedden, Herald and Kirk, the restriction map, the tracing of
  W_ε, and that paper's complex code (used here only by `twisted_numerics.py`).
* `sheared_complex.py`: independent code for the sheared curves of Section 4. It covers the restriction map from the
  quaternion representation and the lift, the shear S_{−m}, and the lifts of L₀ and the generators. Degrees use
  Maslov indices computed on the unsheared curve against the line field spanned by (1, 6 − q) (Lemma 4.6(f)); an index
  obtained by unwrapping tangent angles on the sheared polygonal curve is unreliable near the junctions. It also
  enumerates bigons as embedded discs in ℝ² \ (πℤ)² and computes graded homology over 𝔽₂.

## Requirements and use

Python 3.11 or later, with numpy, sympy and mpmath (`requirements.txt`). SnapPy is needed only for
`pretzel_chirality_snappy.py`, which is reported as `SKIP` without it. Tested with Python 3.11.14 and 3.14.4
(numpy 2.4.6 and 2.5.3, sympy 1.14.0, mpmath 1.3.0, snappy 3.3.2, spherogram 2.4.1).

```bash
python3 -m venv .venv
.venv/bin/pip install -r requirements.txt
PY=.venv/bin/python ./run_all.sh            # everything, about 4 minutes
PY=.venv/bin/python ./run_all.sh --quick    # shorter run of sheared_numerics.py, about 2 minutes
```


==> anc/code/pretzel_chirality_snappy.py <==
#!/usr/bin/env python3
r"""Remark 4.3: a computer check of the base-case convention (requires SnapPy and spherogram).

The four-component link H_A u H_B u K u e of [HHK2, Fig. 18] is entered as a planar diagram code: K is the knot,
H_A and H_B are the two unknots whose surgeries produce the tangle complement, and e is the curve of the Conway
sphere enclosing the punctures a, b (the curve along which t_e twists), pushed into the trivial tangle.  Filling H_A
by -s/p and H_B by q/r with (p, q, r, s) = (3, 5, 2, -1) gives the exterior X of K^(0) u e.  The script checks:

  (1) X is isometric to the exterior Y of the closure of the positive braid (sigma_1 sigma_2)^5 together with an
      unknotted circle encircling two of its strands, by isometries that preserve orientation (the cusp maps have
      determinant +1) and carry meridians to meridians; SnapPy reports that they extend to the links.  An exact
      combinatorial isomorphism of canonical retriangulations is also sought;
  (2) as a further consistency check, for h = -8, ..., 1 the Dehn filling of the cusp e of X along the slope
      (1, h) gives a knot whose Alexander polynomial (by Fox calculus from SnapPy's presentation) is that of
      P(-2, 3, 5 - 2h) from (3.2); for h = 1 this is T(3,4) = P(-2,3,3).

Remark 4.3 records (1).  This check is not used in the proofs: the convention of Remark 4.3 is a premise of the paper.

With --verified (requires SnapPy inside SageMath, for interval arithmetic) the script gives a computer-assisted
proof that K^(0) is the positive torus knot T(3,5), relative to the diagram code PD_HHK below being a faithful
transcription of [HHK2, Fig. 18].  The triangulations of X and Y are produced from the diagrams by exact
combinatorial operations (Dehn filling included).  The checks are:

  (V0) surgery convention: the (-1, 1) filling of the circle cusp of Y is homeomorphic, preserving orientation and
       meridians, to the exterior of the closure of (sigma_1 sigma_2)^5 sigma_1^2.  By the Rolfsen twist, -1 surgery on
       that circle adds a right-handed full twist, so SnapPy's filling (a, b) is a/b surgery in the orientation in
       which the crossings of positive braids are right-handed (with the left-handed twist the closure would be T(3,4),
       a Seifert fibred knot);
  (V1) canonical_retriangulation(verified=True) verifies, by interval arithmetic, that the triangulations compared
       subdivide the Epstein-Penner canonical cell decompositions of X and Y.  Their combinatorial isomorphisms,
       computed exactly, are therefore all the isometries X -> Y.  The list is nonempty and every member has cusp maps
       of determinant +1 that fix the meridians.

An orientation-preserving homeomorphism of exteriors that takes meridians to meridians extends to an
orientation-preserving homeomorphism of S^3.  It carries K^(0) u e to the closure of (sigma_1 sigma_2)^5 together with
the circle, so K^(0) is the closure of a positive braid, the positive T(3,5), of signature -8.  Because the list in
(V1) is complete and contains no orientation-reversing map, X is not homeomorphic to Y by an orientation-reversing map:
the mirror of T(3,5) is excluded.
"""
import sys
import time
import warnings
from fractions import Fraction

warnings.filterwarnings('ignore')
VERIFIED = '--verified' in sys.argv

try:
    if VERIFIED:
        import sage.all  # noqa: F401  (SnapPy's verified routines need Sage)
    import snappy
    from spherogram.links.tangles import Tangle, Crossing, BraidTangle, IdentityBraid
except ImportError:
    print('SnapPy and spherogram are required (pip install snappy; with --verified, SnapPy inside Sage); skipped.')
    sys.exit(2)

import sympy as sp

checks = []


def check(desc, ok):
    ok = bool(ok)
    checks.append(ok)
    print(f"  [{'PASS' if ok else 'FAIL'}] {desc}", flush=True)


# PD code of [HHK2, Fig. 18]: X[under_in, ., under_out, .] counterclockwise.
# Edges: K 1..12, H_B 13..18, H_A 19..22, e 23..26.
PD_HHK = [
    [12, 26, 1, 23],   # e (front) over K (strand from b to c)
    [25, 1, 26, 2],    # K over e (back)
    [5, 23, 6, 24],    # e (front) over K (strand from a to d)
    [24, 6, 25, 7],    # K over e (back)
    [2, 15, 3, 14],    # H_B over K
    [13, 4, 14, 3],    # K over H_B
    [11, 15, 12, 16],  # H_B over K
    [18, 8, 13, 9],    # K over H_B
    [7, 4, 8, 5],      # K over K
    [9, 20, 10, 19],   # H_A over K
    [20, 11, 21, 10],  # K over H_A
    [17, 22, 18, 19],  # H_A over H_B
    [21, 16, 22, 17],  # H_B over H_A
]


def hhk_two_cusp(p=3, q=5, r=2, s=-1):
    """Exterior of K u e after filling H_A by -s/p and H_B by q/r (cusp order of SnapPy: K, H_B, H_A, e)."""
    M = snappy.Link(PD_HHK).exterior()
    a, b = Fraction(-s, p), Fraction(q, r)
    M.dehn_fill([(0, 0), (b.numerator, b.denominator), (a.numerator, a.denominator), (0, 0)])
    return M.filled_triangulation()


def ring_tangle():
    """A (2,2)-tangle: two vertical strands and an unknotted circle around them."""
    A, B, C, D = Crossing('rA'), Crossing('rB'), Crossing('rC'), Crossing('rD')
    A[0] = C[3]; A[1] = B[3]; A[3] = C[0]
    C[2] = D[0]; B[1] = D[2]; B[0] = D[3]
    return Tangle(2, [A, B, C, D], [(C, 1), (D, 1), (A, 2), (B, 2)], 'Ring')


def braid_ring_link(word=(1, 2) * 5, n=3, ring_at=1):
    b = BraidTangle(list(word), n)
    R = IdentityBraid(ring_at - 1) | ring_tangle() | IdentityBraid(n - ring_at - 1)
    return (b * R).braid_closure()


t = sp.symbols('t')


def alexander(G):
    """Alexander polynomial of a knot group with a deficiency-one presentation, by Fox calculus."""
    gens = list(G.generators())
    rels = [[(ch.lower(), 1 if ch.islower() else -1) for ch in r] for r in G.relators()]
    E = sp.Matrix([[sum(e for g, e in r if g == x) for x in gens] for r in rels])
    v = E.nullspace()[0]
    v = v * sp.ilcm(*[sp.fraction(x)[1] for x in v])
    v = v / sp.igcd(*[int(x) for x in v])
    ex = {x: int(v[i]) for i, x in enumerate(gens)}
    J = []
    for r in rels:
        row = []
        for x in gens:
            acc, pref = 0, sp.Integer(1)
            for g, e in r:
                if g == x:
                    acc += pref if e > 0 else -pref * t ** (-ex[g])
                pref = pref * t ** (ex[g] * e)
            row.append(sp.expand(acc))
        J.append(row)
    J = sp.Matrix(J)
    n = len(gens)
    j = next(i for i in range(n) if ex[gens[i]] != 0)
    minor = J[:, [i for i in range(n) if i != j]].det() if n > 1 else sp.Integer(1)
    d = sp.factor(sp.cancel(minor * (t - 1) / (t ** abs(ex[gens[j]]) - 1)))
    num = sp.fraction(sp.together(d))[0]
    c = [int(x) for x in reversed(sp.Poly(sp.expand(num * t ** 400), t).all_coeffs())]
    while c and c[0] == 0:
        c.pop(0)
    while c and c[-1] == 0:
        c.pop()
    if c and c[-1] < 0:
        c = [-x for x in c]
    return c


def pretzel_alexander(q):
    """(3.2): 1 - t + sum_{j=3}^q (-1)^(j+1) t^j - t^(q+2) + t^(q+3); for q = 3 this is T(3,4), for q = 1 T(2,5)."""
    if q == 1:
        return [1, -1, 1, -1, 1]
    return [1, -1, 0] + [(-1) ** (j + 1) for j in range(3, q + 1)] + [0, -1, 1]


def exact_isomorphisms(A, B):
    """All combinatorial isomorphisms between the verified canonical retriangulations of A and B, with cusp data."""
    TA, TB = A.canonical_retriangulation(verified=True), B.canonical_retriangulation(verified=True)
    out = []
    for iso in TA.isomorphisms_to(TB):
        maps = [[list(map(int, row)) for row in m] for m in iso.cusp_maps()]
        dets = [m[0][0] * m[1][1] - m[0][1] * m[1][0] for m in maps]
        meridian = all(m[1][0] == 0 and abs(m[0][0]) == 1 for m in maps)
        out.append((iso.cusp_images(), maps, dets, meridian, iso.extends_to_link()))
    return out


def verified_main():
    t0 = time.time()
    L = snappy.Link(PD_HHK)
    check('component order of PD_HHK is K, H_B, H_A, e (12, 6, 4, 4 crossing visits)',
          [len(c) for c in L.link_components] == [12, 6, 4, 4])
    X, Y = hhk_two_cusp(), braid_ring_link().exterior()
    print(f'X: verified volume {X.volume(verified=True, bits_prec=100)};  Y: {Y.volume(verified=True, bits_prec=100)}')
    K = BraidTangle([1, 2] * 5, 3).braid_closure()
    check('the closure of (sigma_1 sigma_2)^5 is a positive diagram (10 crossings of sign +1) of signature -8',
          len(K.crossings) == 10 and all(c.sign == 1 for c in K.crossings) and K.signature() == -8)
    print('(V0) surgery convention: (-1,1) filling of the circle of Y versus closure of (sigma_1 sigma_2)^5 sigma_1^2')
    Z = Y.copy()
    Z.dehn_fill([(0, 0), (-1, 1)])
    W = BraidTangle([1, 2] * 5 + [1, 1], 3).braid_closure().exterior()
    res = exact_isomorphisms(Z.filled_triangulation(), W)
    for r in res:
        print(f'    cusp maps {r[1]}, determinants {r[2]}, meridian to meridian {r[3]}')
    check('-1 surgery adds a right-handed full twist (orientation- and meridian-preserving isomorphism exists)',
          len(res) > 0 and all(all(d == 1 for d in r[2]) and r[3] for r in res))
    print('(V1) all isometries X -> Y from verified canonical retriangulations')
    res = exact_isomorphisms(X, Y)
    for r in res:
        print(f'    cusp images {r[0]}, cusp maps {r[1]}, determinants {r[2]}, meridians to meridians {r[3]}, '
              f'extends to the links {r[4]}')
    check(f'the complete list ({len(res)} isometries) is nonempty; each preserves orientation, takes meridians to '
          'meridians and extends to the links', len(res) > 0 and all(all(d == 1 for d in r[2]) and r[3] and r[4]
                                                                     for r in res))
    ok = all(checks)
    print(f"{'ALL CHECKS PASS' if ok else 'SOME CHECK FAILED'}: {sum(checks)}/{len(checks)} ({time.time() - t0:.1f} s)")
    return ok


def main():
    if VERIFIED:
        return verified_main()
    t0 = time.time()
    X = hhk_two_cusp()
    Y = braid_ring_link().exterior()
    print(f'X: {X.num_cusps()} cusps, volume {float(X.volume()):.6f};  Y: {Y.num_cusps()} cusps, volume {float(Y.volume()):.6f}')
    print('(1) isometries X -> Y')
    K = BraidTangle([1, 2] * 5, 3).braid_closure()
    check('the braid closure in Y is positive: all 10 crossings of (sigma_1 sigma_2)^5 have sign +1',
          len(K.crossings) == 10 and all(c.sign == 1 for c in K.crossings))
    isos = X.is_isometric_to(Y, return_isometries=True)
    good = []
    for iso in isos:
        maps = [[list(map(int, row)) for row in m] for m in iso.cusp_maps()]
        dets = [m[0][0] * m[1][1] - m[0][1] * m[1][0] for m in maps]
        meridian = all(m[1][0] == 0 and abs(m[0][0]) == 1 for m in maps)
        print(f'    cusp images {iso.cusp_images()}, cusp maps {maps}, determinants {dets}, meridians to meridians '
              f'{meridian}, extends to the links {iso.extends_to_link()}')
        good.append(all(d == 1 for d in dets) and meridian and iso.extends_to_link())
    check('an isometry exists; every isometry found is orientation-preserving, carries meridians to meridians and '
          'extends to the links', len(isos) > 0 and all(good))
    try:
        found = None
        for i in range(20):
            A1, B1 = X.copy(), Y.copy()
            if i:
                A1.randomize()
                B1.randomize()
            TA, TB = A1._canonical_retriangulation(), B1._canonical_retriangulation()
            combos = TA.isomorphisms_to(TB)
            if combos:
                found = combos
                break
        if found is not None:
            print(f'    exact combinatorial isomorphisms of canonical retriangulations: {len(found)}')
            check('an exact combinatorial isomorphism of canonical retriangulations exists and extends to the links',
                  any(c.extends_to_link() for c in found))
        else:
            print('    no combinatorial isomorphism of canonical retriangulations found (not a failure of (1))')
    except Exception as exc:                               # private SnapPy interface; optional
        print(f'    canonical retriangulation not available in this SnapPy version ({type(exc).__name__})')
    print('(2) fillings of the cusp e along (1, h)')
    ok = True
    for h in range(-8, 2):
        M = X.copy()
        M.dehn_fill([(0, 0), (1, h)])
        a = alexander(M.filled_triangulation().fundamental_group())
        same = a == pretzel_alexander(5 - 2 * h)
        ok &= same
        print(f'    h = {h:+d}: Alexander polynomial {a} = that of P(-2,3,{5 - 2 * h}): {same}')
    check('the filling along (1, h) has the Alexander polynomial of P(-2,3,5-2h) for h = -8, ..., 1', ok)
    ok = all(checks)
    print(f"{'ALL CHECKS PASS' if ok else 'SOME CHECK FAILED'}: {sum(checks)}/{len(checks)} ({time.time() - t0:.1f} s)")
    return ok


if __name__ == '__main__':
    sys.exit(0 if main() else 1)


==> anc/code/pretzel_groups.py <==
#!/usr/bin/env python3
r"""Lemmas 4.1, 4.2 and 5.7, and Appendix A.1(iii): the fundamental groups of the reglued knots.

For the tangle of Hedden, Herald and Kirk for T(3,n), with the parameters (r, s) of Section 5, the group of the tangle
complement is free on A, B and at eps = 0 the boundary meridians are

    a = A^(s+3) B^(n-r),  b = B^-r A^s,  c = B^-r a B^r,  d = a^-1 A^3 A^s B^-r A^-3 a          ([HHK2, (31)]),

so that (r, s) = (nu+1, -1) gives (4.2) for n = 3 nu + 2, and (r, s) = (2 nu + 1, -2) gives the words of Lemma 5.7(b)
for n = 3 nu + 1.  By Lemma 4.1 the group of the knot K^(h) obtained by regluing with t_e^h is <A, B | t_e^h(b) = c>,
t_e^h(b) = (ba)^h b (ba)^-h.  The script checks, in the free group (exact reduced words):

  (1) ba = cd for these words (Appendix A.1(iii)), and at h = 0 the relation b = c is A^3 B^5 = 1 for n = 5;
  (2) Lemma 4.2, recorded after its proof: for n in {5, 8, ..., 29} and 0 <= m <= 15, the relation t_e^-m(b) = c is
      equivalent to the cyclic word R_{n,m} = B^(nu+1) A C^m A^2 B^(2nu+1) C^-m, C = A B^nu, and under alpha = A,
      beta = B^-1 the relator of Clay and Watson (4.4) is a cyclic permutation of R_{n,m}; with t_e^+m in place of
      t_e^-m (m >= 1) the relator of (4.4) is never obtained;
  (3) Lemma 5.7(b), as a word identity: for n = 3 nu + 1 with 1 <= nu <= 15 and 1 <= m <= 15, alpha -> A B^(2nu+1),
      beta -> B carries the relator of Clay and Watson for T(3, 3nu+2; 2, m-1) to a cyclic permutation of the
      relator of <A, B | t_e^-m(b) = c> or of its inverse (the lemma is proved by hand; this is a check);
  (4) Appendix A.1(iii): for every n <= 26 prime to 3 (n >= 4, where the tangle is defined) and 0 <= m <= 6, the
      Alexander polynomial computed by Fox calculus from <A, B | t_e^-m(b) = c> equals that of the closure of
      (sigma_1 sigma_2)^n sigma_1^(2m), computed with the reduced Burau representation.

All computations are exact.
"""
import sys
import time

import sympy as sp

checks = []


def check(desc, ok):
    ok = bool(ok)
    checks.append(ok)
    print(f"  [{'PASS' if ok else 'FAIL'}] {desc}", flush=True)


# ------------------------------------------------------------------------- free group words: lists of (letter, +-1)
def red(w):
    out = []
    for g in w:
        if out and out[-1][0] == g[0] and out[-1][1] == -g[1]:
            out.pop()
        else:
            out.append(g)
    return out


def inv(w):
    return [(g, -e) for g, e in reversed(w)]


def pw(w, n):
    return red(w * n) if n >= 0 else red(inv(w) * (-n))


def mul(*ws):
    out = []
    for w in ws:
        out = red(out + list(w))
    return out


def cyc(w):
    w = red(w)
    while len(w) >= 2 and w[0][0] == w[-1][0] and w[0][1] == -w[-1][1]:
        w = w[1:-1]
    return w


def cyc_eq(u, v, allow_inverse=True):
    """u and v agree up to cyclic permutation (and, if allowed, inversion)."""
    u, v = cyc(u), cyc(v)
    if len(u) != len(v):
        return False
    cands = [v] + ([cyc(inv(v))] if allow_inverse else [])
    return any(c[i:] + c[:i] == u for c in cands for i in range(len(c)))


A, B = [('A', 1)], [('B', 1)]


def rs(n):
    """The parameters (r, s) of the tangle for T(3, n) used in Sections 4 and 5."""
    return ((2 * n + 1) // 3, -2) if n % 3 == 1 else ((n + 1) // 3, -1)


def words(n):
    r, s = rs(n)
    a = mul(pw(A, s + 3), pw(B, n - r))
    b = mul(pw(B, -r), pw(A, s))
    c = mul(pw(B, -r), a, pw(B, r))
    d = mul(inv(a), pw(A, 3), pw(A, s), pw(B, -r), pw(A, -3), a)
    return a, b, c, d


def relator(n, h):
    """The relator t_e^h(b) c^-1 of Lemma 4.1."""
    a, b, c, d = words(n)
    ba = mul(b, a)
    return mul(pw(ba, h), b, pw(ba, -h), inv(c))


def cw_relator(nu, m, alpha, beta):
    """Clay and Watson's relator for T(3, 3nu+2; 2, m) [CW, Prop. 22], with alpha, beta replaced by words."""
    y = mul(pw(beta, -nu), alpha)
    lhs = mul(pw(alpha, 2), pw(y, m), alpha)
    rhs = mul(pw(beta, 2 * nu + 1), pw(y, m), pw(beta, nu + 1))
    return mul(lhs, inv(rhs))


# ------------------------------------------------------------------------- Alexander polynomials
t = sp.symbols('t')


def normalize(expr):
    n, d = sp.fraction(sp.together(expr))
    P = sp.Poly(sp.expand(n), t)
    assert sp.Poly(sp.expand(d), t).is_monomial
    c = P.all_coeffs()[::-1]
    while c and c[0] == 0:
        c = c[1:]
    while c and c[-1] == 0:
        c = c[:-1]
    if c and c[0] < 0:
        c = [-x for x in c]
    return tuple(int(x) for x in c)


def fox_alexander(rel):
    """Alexander polynomial of the knot group <A, B | rel> by Fox calculus."""
    nA = sum(e for g, e in rel if g == 'A')
    nB = sum(e for g, e in rel if g == 'B')
    from math import gcd
    g0 = gcd(nA, nB)
    ab = {'A': nB // g0, 'B': -nA // g0}               # abelianization A -> t^ab[A], B -> t^ab[B]

    def phi(w):
        return t ** sum(ab[x] * e for x, e in w)
    acc, pref = sp.Integer(0), []
    for x, e in rel:
        if x == 'A':
            acc += phi(pref) if e == 1 else -phi(pref + [(x, -1)])
        pref = pref + [(x, e)]
    return normalize(sp.cancel(sp.factor(sp.expand(acc)) * (t - 1) / (t ** ab['B'] - 1)))


def burau_alexander(n, m):
    s1 = sp.Matrix([[-t, 1], [0, 1]])
    s2 = sp.Matrix([[1, 0], [t, -t]])
    M = (s1 * s2) ** n * s1 ** (2 * m)
    return normalize(sp.cancel(sp.factor((sp.eye(2) - M).det()) / (1 + t + t ** 2)))


def main():
    t0 = time.time()
    print('(1) the boundary relation ba = cd (Appendix A.1(iii))')
    good = []
    for n in [n for n in range(4, 30) if n % 3]:
        a, b, c, d = words(n)
        good.append(mul(b, a) == mul(c, d))
    check('ba = cd for every n in [4, 29] prime to 3, with the parameters (r, s) above', all(good))
    check('n = 5, h = 0: b = c reads A^3 B^5 = 1', cyc_eq(relator(5, 0), mul(pw(A, 3), pw(B, 5))))

    print('(2) Lemma 4.2: n = 3 nu + 2 in {5, 8, ..., 29}, 0 <= m <= 15')
    for nu in range(1, 10):
        n = 3 * nu + 2
        Cw = mul(A, pw(B, nu))
        ok1 = ok2 = ok3 = True
        for m in range(0, 16):
            R = mul(pw(B, nu + 1), A, pw(Cw, m), pw(A, 2), pw(B, 2 * nu + 1), pw(Cw, -m))
            ok1 &= cyc_eq(relator(n, -m), R)
            ok2 &= cyc_eq(R, cw_relator(nu, m, A, inv(B)), allow_inverse=False)
            if m >= 1:
                ok3 &= not cyc_eq(relator(n, m), cw_relator(nu, m, A, inv(B)))
        check(f'n = {n:2d}: t_e^-m(b) = c  <=>  R_(n,m) = 1; (4.4) under alpha = A, beta = B^-1 is a cyclic '
              f'permutation of R_(n,m); t_e^+m never gives (4.4)', ok1 and ok2 and ok3)

    print('(3) Lemma 5.7(b) as a word identity: n = 3 nu + 1, 1 <= nu <= 15, 1 <= m <= 15')
    ok = True
    for nu in range(1, 16):
        n = 3 * nu + 1
        for m in range(1, 16):
            img = cw_relator(nu, m - 1, mul(A, pw(B, 2 * nu + 1)), B)
            ok &= cyc_eq(img, relator(n, -m))
    check('alpha -> A B^(2nu+1), beta -> B carries the relator of T(3,3nu+2;2,m-1) to that of K_(-m)(3,3nu+1)', ok)
    ctrl = any(cyc_eq(cw_relator(nu, m, mul(A, pw(B, 2 * nu + 1)), B), relator(3 * nu + 1, -m))
               for nu in range(1, 6) for m in range(1, 6))
    check('control: with m in place of m - 1 no match occurs (1 <= nu, m <= 5)', not ctrl)

    print('(4) Fox calculus against Burau: 4 <= n <= 26 prime to 3, 0 <= m <= 6 (Appendix A.1(iii))')
    bad, cnt = [], 0
    for n in [n for n in range(4, 27) if n % 3]:
        for m in range(0, 7):
            cnt += 1
            if fox_alexander(relator(n, -m)) != burau_alexander(n, m):
                bad.append((n, m))
    check(f'{cnt} pairs (n, m): Fox(<A,B | t_e^-m(b) = c>) = Burau Alexander polynomial of (s1 s2)^n s1^(2m); '
          f'mismatches: {bad if bad else "none"}', not bad)
    print('  example n = 5, m = 1 (P(-2,3,7)):', fox_alexander(relator(5, -1)))

    ok = all(checks)
    print(f"{'ALL CHECKS PASS' if ok else 'SOME CHECK FAILED'}: {sum(checks)}/{len(checks)} ({time.time() - t0:.1f} s)")
    return ok


if __name__ == '__main__':
    sys.exit(0 if main() else 1)


==> anc/code/requirements.txt <==
numpy
sympy
mpmath==1.3.0


==> anc/code/run_all.sh <==
#!/usr/bin/env bash
# Run the computations for Sections 4 and 5 and Appendix A.1 and report which scripts pass.
# Usage: ./run_all.sh            (the interpreter can be set with PY=/path/to/python)
#        ./run_all.sh --quick    (shorter run of sheared_numerics.py)
# pretzel_chirality_snappy.py needs SnapPy; it is reported as SKIP if SnapPy is not installed.
set -u
cd "$(dirname "$0")"
PY=${PY:-python3}
export PYTHONDONTWRITEBYTECODE=1
QUICK=${1:-}

if [ "$QUICK" = "--quick" ]; then
  numerics="sheared_numerics.py --quick"
else
  numerics="sheared_numerics.py"
fi
jobs=("straightness_identity.py" "sheared_polygon_counts.py" "pretzel_groups.py" "twisted_alexander.py"
      "sheared_shear_check.py" "sheared_resolution_type.py" "$numerics" "sheared_split.py"
      "twisted_numerics.py" "pretzel_chirality_snappy.py")

status=0
summary=""
for job in "${jobs[@]}"; do
  echo "================================================================ $job"
  start=$(date +%s)
  $PY $job
  rc=$?
  t=$(( $(date +%s) - start ))
  if [ $rc -eq 0 ]; then res="PASS"; elif [ $rc -eq 2 ]; then res="SKIP"; else res="FAIL"; status=1; fi
  summary+=$(printf "%-6s %-42s %5ss" "$res" "$job" "$t")$'\n'
done
echo "================================================================ summary"
printf "%s" "$summary"
exit $status


==> anc/code/sheared_complex.py <==
r"""Floer complexes of the sheared curves of Section 4, computed numerically (Appendix A.1(v), summarized in Remark 4.21).

The perturbed variety W_eps of the tangle of Hedden, Herald and Kirk for T(3,5), (r, s) = (2, -1), is traced with the
continuation code of the companion paper on T(3,n) (module t3n_pillowcase).  Everything downstream is computed here,
independently of that module's complex code:

  * the restriction map to the pillowcase, from the quaternion representation [HHK2, (31)], and a continuous lift
    to R^2, compared with the lift returned by the continuation code;
  * the shear S_{-m}(gamma, theta) = (gamma, theta + (q-5) gamma) of Lemma 4.6;
  * the lifts S^k_+- of the earring curve L_0 (Section 2.2) as graphs over gamma, and the generators as the
    crossings of the sheared curve with these lifts;
  * degrees from (2.3): deg x^+ = 2k + mu and deg x^- = deg x^+ - 1, where mu is the Maslov index of the sub-path from
    r_+, computed on the unsheared curve against the line field spanned by (1, 6-q).  By Lemma 4.6(f) this equals the
    index of the sheared sub-path against the line field of slope one.  (An index obtained by unwrapping tangent
    angles along the sheared polygonal curve is unreliable near the junctions when eps is small or q is large,
    because a single step can turn by more than pi/2 there.)
  * bigons: for two generators on the same lift of L_0, the loop formed by the arc of that lift and the sub-path of the curve is
    accepted if it is a simple closed curve, encloses no lattice point, is oriented counterclockwise and has convex
    corners (that is, if its lift bounds an embedded disc in R^2 \ (pi Z)^2);
  * graded homology over F_2.

Floating-point numerics; these computations are not used in the proofs.
"""
import math

import numpy as np

PI, TAU = math.pi, 2 * math.pi


# ------------------------------------------------------------------ restriction map and lift
def qmul(p, q):
    w1, x1, y1, z1 = p.T
    w2, x2, y2, z2 = q.T
    return np.stack([w1 * w2 - x1 * x2 - y1 * y2 - z1 * z2, w1 * x2 + x1 * w2 + y1 * z2 - z1 * y2,
                     w1 * y2 - x1 * z2 + y1 * w2 + z1 * x2, w1 * z2 + x1 * y2 - y1 * x2 + z1 * w2], axis=1)


def qexp(ang, ax):
    return np.concatenate([np.cos(ang)[:, None], np.sin(ang)[:, None] * ax], axis=1)


def boundary(X, p, q, r, s, eA, eB):
    """The boundary representation (a, b, c) at points X = (u, v, tau) of W_eps [HHK2, (31)-(32)]."""
    u, v, tau = X[:, 0], X[:, 1], np.clip(X[:, 2], -1, 1)
    QA = np.tile([1.0, 0, 0], (len(u), 1))
    QB = np.stack([tau, np.sqrt(np.maximum(0, 1 - tau ** 2)), 0 * tau], axis=1)
    A1 = lambda e: qexp(e * u, QA)
    A2 = lambda e: qexp(e * eA * np.sin(u), QA)
    B1 = lambda e: qexp(e * v, QB)
    B2 = lambda e: qexp(e * eB * np.sin(v), QB)
    a = qmul(qmul(A1(s + p), A2(q - r)), qmul(B1(q - r), B2(-(s + p))))
    b = qmul(qmul(B1(-r), B2(-s)), qmul(A1(s), A2(-r)))
    x = qmul(B2(s), B1(r))
    c = qmul(qmul(x * np.array([1, -1, -1, -1]), a), x)
    return a, b, c


def pillow_from(a, b, c):
    """The point (gamma, theta) with a -> i, b -> e^{gamma k} i, c -> e^{theta k} i up to conjugation."""
    av, bv, cv = a[:, 1:], b[:, 1:], c[:, 1:]
    cg = np.clip((av * bv).sum(1), -1, 1)
    g = np.arccos(cg)
    sg = np.sin(g)
    e2 = (bv - cg[:, None] * av) / np.where(sg > 1e-12, sg, 1)[:, None]
    cp = cv - (cv * av).sum(1)[:, None] * av
    e2 = np.where((sg > 1e-12)[:, None], e2, cp / np.maximum(np.linalg.norm(cp, axis=1), 1e-15)[:, None])
    th = np.arctan2((cv * e2).sum(1), (cv * av).sum(1))
    return np.c_[g, th]


def pillow(X, p, q, r, s, eA, eB):
    a, b, c = boundary(X, p, q, r, s, eA, eB)
    assert np.abs(a[:, 0]).max() < 1e-7 and np.abs(b[:, 0]).max() < 1e-7, 'not traceless'
    return pillow_from(a, b, c)


def lift(P):
    """A continuous lift to R^2 of a sampled path in the pillowcase R^2/G."""
    out = np.empty_like(P)
    out[0] = P[0]
    pg, pt = P[0]
    for i in range(1, len(P)):
        best = None
        for sg in (1.0, -1.0):
            G0, T0 = sg * P[i, 0], sg * P[i, 1]
            cg = G0 + TAU * round((pg - G0) / TAU)
            ct = T0 + TAU * round((pt - T0) / TAU)
            d = (cg - pg) ** 2 + (ct - pt) ** 2
            if best is None or d < best[0]:
                best = (d, cg, ct)
        pg, pt = best[1], best[2]
        out[i] = (pg, pt)
    return out


def normalize_arc(L):
    """Translate the lift of the arc so that it starts at (0, 0) and runs into gamma > 0."""
    c0 = np.round(L[0] / PI).astype(int)
    if c0[0] % 2 or c0[1] % 2:
        L = L[::-1].copy()
        c0 = np.round(L[0] / PI).astype(int)
    assert c0[0] % 2 == 0 and c0[1] % 2 == 0, 'the arc does not start at a lift of (0,0)'
    L = L - c0 * PI
    if L[min(50, len(L) - 1), 0] < 0:
        L = -L
    L[0] = 0.0
    L[-1] = np.round(L[-1] / PI) * PI
    return L


def shear(L, q):
    """S_{-m}, m = (q-5)/2: (gamma, theta) -> (gamma, theta + (q-5) gamma)."""
    L = np.array(L, float)
    L[:, 1] = L[:, 1] + (q - 5) * L[:, 0]
    return L


# ------------------------------------------------------------------ the lifts of the earring curve and the generators
def strand_theta(sig, gam, eps):
    """theta of the lift S^0_sig of L_0 over gamma (Section 2.2): S_+ is t -> (t + eps sin t + pi/2, t - eps sin t + pi/2)
    and S_- its image under (gamma, theta) -> (-gamma, -theta)."""
    target = (gam - PI / 2) if sig > 0 else (-gam - PI / 2)
    t = np.array(target, float)
    for _ in range(60):
        t = t - (t + eps * np.sin(t) - target) / (1 + eps * np.cos(t))
    return (gam - 2 * eps * np.sin(t)) if sig > 0 else (gam + 2 * eps * np.sin(t))


def generators(L, eps):
    """Crossings of the polyline L with the lifts S^k_sig of L_0: dicts with sig, k, pos (fractional index), pt, dir."""
    out = []
    for sig in (1, -1):
        f = L[:, 1] - strand_theta(sig, L[:, 0], eps)
        kk = np.floor(f / TAU)
        for i in np.nonzero(kk[:-1] != kk[1:])[0]:
            lo, hi = sorted((f[i], f[i + 1]))
            for k in range(math.ceil(lo / TAU), math.floor(hi / TAU) + 1):
                if not (lo < TAU * k < hi):
                    continue
                a_, b_ = 0.0, 1.0
                fa = f[i] - TAU * k
                for _ in range(60):
                    mid = 0.5 * (a_ + b_)
                    Pm = L[i] + mid * (L[i + 1] - L[i])
                    fm = Pm[1] - strand_theta(sig, Pm[0], eps) - TAU * k
                    if (fm > 0) == (fa > 0):
                        a_, fa = mid, fm
                    else:
                        b_ = mid
                mid = 0.5 * (a_ + b_)
                out.append(dict(sig=sig, k=k, pos=i + mid, pt=L[i] + mid * (L[i + 1] - L[i]),
                                dir=1 if f[i + 1] > f[i] else -1))
    out.sort(key=lambda d: d['pos'])
    return out


# ------------------------------------------------------------------ Maslov index, sub-paths, embeddedness
def mu_passages(L, ref):
    """Signed number of passages of the tangent line of the polyline L through the constant line field at angle ref
    (counterclockwise passages count +1)."""
    d = np.diff(L, axis=0)
    d = d[np.hypot(d[:, 0], d[:, 1]) > 1e-14]
    if len(d) < 2:
        return 0
    a = 2 * np.arctan2(d[:, 1], d[:, 0])
    jumps = np.abs(np.mod(np.diff(a) + PI, TAU) - PI)
    assert jumps.max() < 0.9 * PI, ('unsafe angle unwrap', jumps.max())
    ang = np.unwrap(a) / 2
    f = np.floor((ang - ref - 1e-12) / PI)
    return int(f[-1] - f[0])


def self_crossings(L, cell=0.05):
    """Proper crossings of non-adjacent segments of the polyline L."""
    P, Q = L[:-1], L[1:]
    lo = np.floor(np.minimum(P, Q) / cell).astype(int)
    hi = np.floor(np.maximum(P, Q) / cell).astype(int)
    grid = {}
    for j in range(len(P)):
        for cx in range(lo[j, 0], hi[j, 0] + 1):
            for cy in range(lo[j, 1], hi[j, 1] + 1):
                grid.setdefault((cx, cy), []).append(j)
    found = set()
    for segs in grid.values():
        if len(segs) < 2:
            continue
        S = np.array(segs)
        for ii in range(len(S)):
            i = S[ii]
            js = S[ii + 1:]
            js = js[np.abs(js - i) > 1]
            if len(js) == 0:
                continue
            a, b = P[i], Q[i]
            c, dd = P[js], Q[js]
            r = b - a
            sv = dd - c
            den = r[0] * sv[:, 1] - r[1] * sv[:, 0]
            ok = np.abs(den) > 1e-18
            qp = c - a
            tt = np.where(ok, (qp[:, 0] * sv[:, 1] - qp[:, 1] * sv[:, 0]) / np.where(ok, den, 1), -1)
            uu = np.where(ok, (qp[:, 0] * r[1] - qp[:, 1] * r[0]) / np.where(ok, den, 1), -1)
            hit = ok & (tt > 1e-12) & (tt < 1 - 1e-12) & (uu > 1e-12) & (uu < 1 - 1e-12)
            for j in js[hit]:
                found.add((min(i, j), max(i, j)))
    return sorted(found)


def sub_polyline(L, p0, p1):
    def pt(pos):
        i = min(int(math.floor(pos)), len(L) - 2)
        return L[i] + (pos - i) * (L[i + 1] - L[i])
    if p0 <= p1:
        mid = L[int(math.floor(p0)) + 1:int(math.floor(p1)) + 1]
    else:
        mid = L[int(math.floor(p1)) + 1:int(math.floor(p0)) + 1][::-1]
    return np.vstack([pt(p0), mid, pt(p1)])


def lattice_winding(loop):
    """Nonzero winding numbers of the closed polyline loop around the lattice points (pi Z)^2."""
    lo = np.floor(loop.min(0) / PI).astype(int) - 1
    hi = np.ceil(loop.max(0) / PI).astype(int) + 1
    W = {}
    cl = np.vstack([loop, loop[:1]])
    for I in range(lo[0], hi[0] + 1):
        for J in range(lo[1], hi[1] + 1):
            e = cl - np.array([I * PI, J * PI])
            a = np.arctan2(e[:, 1], e[:, 0])
            w = np.sum(np.mod(np.diff(a) + PI, TAU) - PI) / TAU
            if abs(w) > 1e-3:
                W[(I, J)] = int(round(w))
    return W


def area(loop):
    x, y = loop[:, 0], loop[:, 1]
    return 0.5 * float(np.sum(x * np.roll(y, -1) - np.roll(x, -1) * y))


def bigon_test(L, G, p, q, eps):
    """Is there an embedded bigon from the generator p to the generator q (same lift of L_0)?  Returns (bigon, blocked,
    winding, area)."""
    g0, g1 = p['pt'][0], q['pt'][0]
    lo_pos, hi_pos = sorted((p['pos'], q['pos']))
    glo, ghi = sorted((g0, g1))
    blocked = any(lo_pos < h['pos'] < hi_pos and glo < h['pt'][0] < ghi
                  for h in G if h['sig'] == p['sig'] and h['k'] == p['k'] and h is not p and h is not q)
    gs = np.linspace(g0, g1, 400)
    strand = np.c_[gs, strand_theta(p['sig'], gs, eps) + TAU * p['k']]
    strand[0], strand[-1] = p['pt'], q['pt']
    arc = sub_polyline(L, q['pos'], p['pos'])
    loop = np.vstack([strand, arc[1:-1]])
    W = lattice_winding(loop)
    A = area(loop)
    unit = lambda v: v / np.hypot(*v)
    sin_dir = unit(strand[-1] - strand[-2])
    aout = unit(arc[1] - arc[0])
    ain = unit(arc[-1] - arc[-2])
    sout = unit(strand[1] - strand[0])
    convex = (sin_dir[0] * aout[1] - sin_dir[1] * aout[0] > 0) and (ain[0] * sout[1] - ain[1] * sout[0] > 0)
    return (not blocked) and (not W) and A > 0 and convex, blocked, W, A


# ------------------------------------------------------------------ homology
def rank_f2(M):
    M = (np.array(M, dtype=np.int64) % 2).copy()
    r = 0
    for c in range(M.shape[1]):
        piv = next((k for k in range(r, M.shape[0]) if M[k, c]), None)
        if piv is None:
            continue
        M[[r, piv]] = M[[piv, r]]
        for k in range(M.shape[0]):
            if k != r and M[k, c]:
                M[k] ^= M[r]
        r += 1
    return r


def graded_homology(deg, edges, n):
    """Graded F_2 homology; edges (i, j) are bigons from generator i to generator j, deg j = deg i - 1."""
    D = np.zeros((n, n), int)
    for (i, j) in edges:
        D[j, i] ^= 1
    H = []
    for g in range(4):
        idx = [i for i in range(n) if deg[i] == g]
        idx_in = [i for i in range(n) if deg[i] == (g + 1) % 4]
        idx_out = [i for i in range(n) if deg[i] == (g - 1) % 4]
        r_out = rank_f2(D[np.ix_(idx_out, idx)]) if idx and idx_out else 0
        r_in = rank_f2(D[np.ix_(idx, idx_in)]) if idx and idx_in else 0
        H.append(len(idx) - r_out - r_in)
    return tuple(H), rank_f2(D)


def predicted(q):
    """Theorem 4.18(3): (1 + N_3, N_1, N_1, N_3)."""
    N1, N3 = -(-(q + 1) // 4), (q + 1) // 4
    return (1 + N3, N1, N1, N3)


def Nq(q):
    return sum(1 for j in range(0, 200) if (q - 6) / 12 < j < 5 * (q - 6) / 12)


==> anc/code/sheared_numerics.py <==
#!/usr/bin/env python3
r"""Appendix A.1(v) (summarized in Remark 4.21), joined sectors: numerical Floer complexes of the sheared curves for P(-2,3,q).

For ten perturbations eps = (eps_A, eps_B) in the joined sectors |eps_B| < sqrt(3) |eps_A|, with |5 eps_A| between
0.002 and 0.3 and |eps_B| between 0.0003 and 0.05, the variety W_eps of the T(3,5) tangle is traced once (the shear
does not change it, Lemma 4.6(a)).  For each q in {7, 9, ..., 25, 29, 33} and the two earring parameters 0.002 and
0.0005 (240 cases), the complex of the sheared arc is computed as described in sheared_complex.py and compared with
Section 4:

  * the graded homology equals (1 + N_3, N_1, N_1, N_3) (Theorem 4.18(3)) in all 240 cases;
  * every bigon runs from a down-crossing to an up-crossing on one lift of L_0, and the number of bigons is twice the rank
    of the differential (Lemma 4.16, Proposition 4.17);
  * the degrees agree with Proposition 4.15;
  * the generator count q + 2 + 4 N_q (Proposition 4.13) is attained in 178 cases; in the other 62, which occur only at
    the larger perturbations, a line D_k is crossed once instead of three times (Remark 4.12).

As consistency checks the script also verifies, in every case, that the arc ends at (pi, (q+3) pi) (Proposition
4.11(1)), that its lift is embedded, that each line is crossed once (up) or three times (up, down, up), that r_+ lies
on S^0_+, and that the independently computed lift agrees with the one returned by the continuation code.

Floating-point numerics; these computations are not used in the proofs.
Usage: sheared_numerics.py [--quick]   (--quick: three perturbations, one earring, q in {7, 9, 13, 21})
"""
import math
import sys
import time

import numpy as np

from t3n_pillowcase import Tangle, trace_variety
from sheared_complex import (PI, pillow, lift, normalize_arc, shear, generators, mu_passages, sub_polyline,
                             self_crossings, bigon_test, graded_homology, predicted, Nq)

# (5 eps_A, eps_B, image step of the continuation)
PERTURBATIONS = [(+0.002, +0.0003, 2e-4), (+0.006, +0.001, 3e-4), (+0.02, +0.003, 5e-4), (+0.06, +0.01, 1e-3),
                 (+0.3, +0.05, 3e-3), (+0.3, -0.05, 3e-3), (-0.02, -0.003, 5e-4), (-0.06, -0.008, 1e-3),
                 (-0.3, -0.03, 3e-3), (-0.3, +0.03, 3e-3)]
EARRINGS = (0.002, 0.0005)
QS = (7, 9, 11, 13, 15, 17, 19, 21, 23, 25, 29, 33)

checks = []


def check(desc, ok):
    ok = bool(ok)
    checks.append(ok)
    print(f"  [{'PASS' if ok else 'FAIL'}] {desc}", flush=True)


def analyse(Lu, q, eps):
    """The complex of the arc S_{-m}(Lu) against the earring with parameter eps."""
    L = shear(Lu, q)
    out = dict(end=tuple(int(v) for v in np.round(L[-1] / PI)))
    G = generators(L, eps)
    ir = min(range(len(G)), key=lambda j: np.hypot(*G[j]['pt']))
    G[ir]['rplus'] = True
    out['rplus_ok'] = G[ir]['sig'] == 1 and G[ir]['k'] == 0
    out['ngen'] = len(G)
    ref = math.atan2(6 - q, 1)                       # the line field (1, 6-q) = S_{-m}^{-1} l_1, Lemma 4.6(f)
    deg, deg_prop = [], []
    for j, g in enumerate(G):
        if j == ir:
            deg.append(0)
            deg_prop.append(0)
            continue
        mu = mu_passages(sub_polyline(Lu, G[ir]['pos'], g['pos']), ref)
        base = 2 * g['k'] + mu
        deg.append(base % 4 if g['sig'] > 0 else (base - 1) % 4)
        b = 2 * g['k'] if g['dir'] > 0 else 2 * g['k'] + 1            # Proposition 4.15
        deg_prop.append(b % 4 if g['sig'] > 0 else (b - 1) % 4)
    out['deg_ok'] = deg == deg_prop
    pat = {}
    for g in G:
        if g['sig'] > 0 and not g.get('rplus'):
            pat.setdefault(g['k'], []).append('u' if g['dir'] > 0 else 'd')
    out['pattern_ok'] = all(v in (['u'], ['u', 'd', 'u']) for v in pat.values())
    edges, down_up = [], True
    for ip, p in enumerate(G):
        for iq, qq in enumerate(G):
            if ip == iq or p['sig'] != qq['sig'] or p['k'] != qq['k'] or p.get('rplus') or qq.get('rplus'):
                continue
            if bigon_test(L, G, p, qq, eps)[0]:
                edges.append((ip, iq))
                down_up &= p['dir'] < 0 and qq['dir'] > 0
    H, rk = graded_homology(deg, edges, len(G))
    out.update(H=H, rank=rk, nbigon=len(edges), down_up=down_up,
               grading_drop=all((deg[i] - deg[j]) % 4 == 1 for i, j in edges))
    return out


def main():
    quick = '--quick' in sys.argv
    perts = [PERTURBATIONS[i] for i in (0, 3, 4)] if quick else PERTURBATIONS
    earrings = EARRINGS[:1] if quick else EARRINGS
    qs = (7, 9, 13, 21) if quick else QS
    t0 = time.time()
    n_cases = n_H = n_full = n_ok_struct = 0
    short_at = {}
    for (cA, eB, dimg) in perts:
        t1 = time.time()
        T = Tangle(3, 5, 2, -1, cA / 5, eB)
        comps, _ = trace_variety(T, nslice=900, dimg=dimg)
        kinds = [c['kind'] for c in comps]
        ia = kinds.index('arc')
        joined = abs(eB) < math.sqrt(3) * abs(cA / 5)
        Lmine = normalize_arc(lift(pillow(comps[ia]['pts'], 3, 5, 2, -1, cA / 5, eB)))
        Leng = normalize_arc(np.array(comps[ia]['L'], float))
        dev = float(np.abs(Lmine - Leng).max()) if Lmine.shape == Leng.shape else float('inf')
        selfx = len(self_crossings(Lmine, cell=0.02))
        print(f'(5 eps_A, eps_B) = ({cA:+.3f}, {eB:+.4f}): components {kinds}, joined sector {joined}, '
              f'lift deviation {dev:.1e}, self-crossings of the lift {selfx} ({time.time() - t1:.1f} s)', flush=True)
        check(f'  ({cA:+.3f}, {eB:+.4f}): joined sector, a single arc, embedded lift, lifts agree',
              joined and kinds == ['arc'] and selfx == 0 and dev < 1e-8)
        for eps in earrings:
            for q in qs:
                o = analyse(Lmine, q, eps)
                n_cases += 1
                full = o['ngen'] == q + 2 + 4 * Nq(q)
                n_full += full
                if not full:
                    short_at[(cA, eB)] = short_at.get((cA, eB), 0) + 1
                hok = o['H'] == predicted(q)
                n_H += hok
                struct = (o['end'] == (1, q + 3) and o['rplus_ok'] and o['pattern_ok'] and o['deg_ok'] and o['down_up']
                          and o['grading_drop'] and o['nbigon'] == 2 * o['rank'])
                n_ok_struct += struct
                print(f'    q={q:2d} eps={eps:<6g} end {o["end"]} generators {o["ngen"]:3d}/{q + 2 + 4 * Nq(q):3d} '
                      f'bigons {o["nbigon"]:2d} rank d {o["rank"]:2d} H {o["H"]} {"OK" if hok and struct else "MISMATCH"}',
                      flush=True)
    print('summary')
    check(f'graded homology = (1 + N_3, N_1, N_1, N_3) in {n_H} of {n_cases} cases'
          + ('' if quick else ' (paper: all 240)'), n_H == n_cases and (quick or n_cases == 240))
    check(f'bigons run from a down-crossing to an up-crossing on one lift of L_0, #bigons = 2 rank d, degrees as in '
          f'Proposition 4.15, end point, crossing pattern and r_+ as stated: {n_ok_struct} of {n_cases}',
          n_ok_struct == n_cases)
    if not quick:
        check(f'generator count q + 2 + 4 N_q attained in {n_full} cases, short in {n_cases - n_full} (paper: 178 and 62)',
              n_full == 178 and n_cases - n_full == 62)
        small = [(cA, eB) for (cA, eB, _) in PERTURBATIONS if abs(cA) < 0.02]
        print('    short cases by perturbation (5 eps_A, eps_B):', {k: v for k, v in sorted(short_at.items())})
        check('short counts occur only at the larger perturbations (none for |5 eps_A| < 0.02)',
              all(short_at.get(k, 0) == 0 for k in small))
    ok = all(checks)
    print(f"{'ALL CHECKS PASS' if ok else 'SOME CHECK FAILED'}: {sum(checks)}/{len(checks)} ({time.time() - t0:.0f} s)")
    return ok


if __name__ == '__main__':
    sys.exit(0 if main() else 1)


==> anc/code/sheared_polygon_counts.py <==
#!/usr/bin/env python3
r"""Section 4 and Appendix A.1(ii): the combinatorics of the sheared polygons, in exact rational arithmetic, for every
odd q with 7 <= q <= 401 (or up to the bound given on the command line).

Coordinates are in units of pi.  The lift of the unperturbed curve of the T(3,5) tangle (Corollary 4.8) is the polygon

    O = (0,0) -Om_0-> J_1 = (1/6, 0) -H-> J_2 = (5/6, 4) -Om_1^-1-> J_3 = (1/6, 4) -H'-> J_4 = (5/6, 8) -Om_2-> Z = (1, 8),

with Z' = (1, 4) when Om_2 follows H (split case), and the remnant circle Om_1^-1 . H' is (0,4)-periodic (Om_i is the
paper's Omega_i).  The shear is
S_{-m}(gamma, theta) = (gamma, theta + (q-5) gamma), phi = theta - gamma, and D_k = {phi = 2k} (the paper's \mathcal D_k).  For each q the script
checks:

  * the values (4.5) of phi at the sheared vertices, and that phi_1, ..., phi_4 lie at distance >= 1/6 from 2Z;
  * Remark 4.12: the distance from phi_3 to the next even integer above it is 1/6 exactly when q = 5 (mod 12), and the
    distance from phi_2 to the next even integer below it is 1/6 exactly when q = 11 (mod 12);
  * Proposition 4.13 (joined case): the lines crossed, three times (up, down, up) for k = 2 + j with
    (q-6)/12 < j < 5(q-6)/12 and once (up) for the other k in {1, ..., (q+1)/2}; N_q of them are crossed three times,
    and the arc carries q + 2 + 4 N_q generators; (q+2) - phi_2 = (q+18)/6;
  * Proposition 4.13 (split case): the arc crosses Delta_1, ..., Delta_{(q-3)/2} once and carries q - 2 generators;
    one period of the remnant circle crosses N_q lines downward and N_q + 2 upward, so the circle carries 4 + 4 N_q;
  * Proposition 4.13, last paragraph: every crossing abscissa is 2i/(q-6) or (2i+1)/q, never 1/2;
  * Proposition 4.17: on a line crossed three times the abscissae are gamma_1 = (2k+1)/q, gamma_2 = 2(k-2)/(q-6),
    gamma_3 = (2k-3)/q, the two differences are the displayed fractions and are >= 1/(q(q-6)), and
    5/6 > gamma_1 > gamma_2 > gamma_3 > 1/6;
  * Proposition 4.15 and Theorem 4.18(3): the degrees 2k (up) and 2k+1 (down) of x^+, and 2k-1, 2k of x^-; the graded
    homology of the complexes on the lifts of L_0 of Proposition 4.17 equals (1 + N_3, N_1, N_1, N_3) in both resolutions, and the
    rank of the differential is 2 N_q;
  * Remark 4.19: q + 2 + 4 N_q = q - 6 + 4 (floor((5q+6)/12) - floor((q+6)/12)).

These are exact computations.  They check, for each q in the range, the combinatorial steps of the hand proofs of
Propositions 4.13 and 4.17 and Theorem 4.18.
"""
import sys
import time
from fractions import Fraction as F
from math import floor

checks = []
failures = []


def check(desc, ok, quiet=False):
    ok = bool(ok)
    checks.append(ok)
    if not ok:
        failures.append(desc)
    if not quiet or not ok:
        print(f"  [{'PASS' if ok else 'FAIL'}] {desc}", flush=True)


def Nq(q):
    return floor(F(5 * (q - 6), 12)) - floor(F(q - 6, 12))


def crossings(P, Q, q):
    """Crossings of the sheared segment P -> Q with the lines D_k, k >= 1: (k, gamma, 'up' or 'down')."""
    (g0, t0), (g1, t1) = P, Q
    f0, f1 = t0 + (q - 6) * g0, t1 + (q - 6) * g1          # phi o S_{-m} = theta + (q-6) gamma
    out = []
    lo, hi = min(f0, f1), max(f0, f1)
    k = floor(lo / 2) + 1
    while 2 * k < hi:
        if 2 * k > lo and k >= 1:
            lam = (2 * k - f0) / (f1 - f0)
            out.append((k, g0 + lam * (g1 - g0), 'up' if f1 > f0 else 'down'))
        k += 1
    return out


def graded(gens_by_line):
    """Graded homology (degrees mod 4) of the complexes on the lifts of L_0 of Proposition 4.17, plus r_+ in degree 0."""
    H = [1, 0, 0, 0]
    rank = 0
    for k, dirs in gens_by_line.items():
        # on S^k_+ (x^+) the degrees are 2k (up), 2k+1 (down); on S^k_- one less
        for sign_shift in (0, -1):
            degs = [((2 * k if d == 'up' else 2 * k + 1) + sign_shift) % 4 for d in dirs]
            if dirs == ['up']:
                H[degs[0]] += 1
            elif dirs == ['up', 'down', 'up']:
                # d x_{P2} = x_{P1} + x_{P3}: rank one, homology in the degree of the up-crossings
                assert degs[0] == degs[2] == (degs[1] - 1) % 4
                H[degs[0]] += 1
                rank += 1
            else:
                raise AssertionError(dirs)
    return H, rank


def one_q(q, verbose):
    V = [(F(0), F(0)), (F(1, 6), F(0)), (F(5, 6), F(4)), (F(1, 6), F(4)), (F(5, 6), F(8)), (F(1), F(8))]
    Ep = (F(1), F(4))
    phi = [t + (q - 6) * g for (g, t) in V]
    phiEp = Ep[1] + (q - 6) * Ep[0]
    claim = [F(0), F(q - 6, 6), 4 + F(5 * (q - 6), 6), 4 + F(q - 6, 6), 8 + F(5 * (q - 6), 6), F(q + 2)]
    check(f'q={q}: values (4.5) of phi at O, J_1, ..., J_4, Z, Z\'', phi == claim and phiEp == q - 2, quiet=not verbose)
    for i in (1, 2, 3, 4):
        r = phi[i] % 2
        check(f'q={q}: phi_{i} at distance >= 1/6 from 2Z', min(r, 2 - r) >= F(1, 6), quiet=True)
    up3 = (-phi[3]) % 2                                  # distance from phi_3 up to the next even integer
    dn2 = phi[2] % 2                                     # distance from phi_2 down to the next even integer
    check(f'q={q}: Remark 4.12 margins', up3 >= F(1, 6) and dn2 >= F(1, 6)
          and (up3 == F(1, 6)) == (q % 12 == 5) and (dn2 == F(1, 6)) == (q % 12 == 11), quiet=not verbose)
    # joined case
    cr = []
    for i in range(5):
        cr += [(i,) + c for c in crossings(V[i], V[i + 1], q)]
    lines = {}
    for (i, k, g, d) in cr:
        lines.setdefault(k, []).append((i, g, d))
    triple = sorted(k for k in lines if len(lines[k]) == 3)
    pred_triple = sorted(2 + j for j in range(-10, q) if F(q - 6, 12) < j < F(5 * (q - 6), 12))
    check(f'q={q}: joined arc crosses exactly Delta_1, ..., Delta_{(q + 1) // 2}, each once or three times',
          sorted(lines) == list(range(1, (q + 1) // 2 + 1)) and all(len(v) in (1, 3) for v in lines.values()),
          quiet=not verbose)
    check(f'q={q}: triple lines = {{2 + j : (q-6)/12 < j < 5(q-6)/12}}, N_q = {Nq(q)} of them',
          triple == pred_triple and len(triple) == Nq(q), quiet=not verbose)
    check(f'q={q}: joined arc carries 1 + 2 #crossings = q + 2 + 4 N_q = {q + 2 + 4 * Nq(q)} generators',
          1 + 2 * len(cr) == q + 2 + 4 * Nq(q), quiet=not verbose)
    check(f'q={q}: (q + 2) - phi_2 = (q + 18)/6', (q + 2) - phi[2] == F(q + 18, 6), quiet=True)
    for k in triple:
        (i1, g1, d1), (i2, g2, d2), (i3, g3, d3) = lines[k]
        x = 2 * (k - 2)
        ok = ((i1, i2, i3) == (1, 2, 3) and (d1, d2, d3) == ('up', 'down', 'up')
              and g1 == F(2 * k + 1, q) and g2 == F(2 * (k - 2), q - 6) and g3 == F(2 * k - 3, q)
              and g2 - g3 == 6 * (x - F(q - 6, 6)) / (q * (q - 6)) and g1 - g2 == 6 * (F(5 * (q - 6), 6) - x) / (q * (q - 6))
              and min(g2 - g3, g1 - g2) >= F(1, q * (q - 6)) and F(5, 6) > g1 > g2 > g3 > F(1, 6))
        check(f'q={q}, k={k}: Proposition 4.17 abscissae, differences and order', ok, quiet=True)
    absc = [g for (_, _, g, _) in cr]
    check(f'q={q}: every abscissa is 2i/(q-6) or (2i+1)/q, never 1/2',
          all(((g * (q - 6) / 2).denominator == 1) or ((g * q - 1) / 2).denominator == 1 for g in absc)
          and all(g != F(1, 2) for g in absc), quiet=True)
    gens_by_line = {k: [d for (_, _, d) in v] for k, v in lines.items()}
    H, rank = graded(gens_by_line)
    pred = [1 + (q + 1) // 4, -(-(q + 1) // 4), -(-(q + 1) // 4), (q + 1) // 4]
    check(f'q={q}: joined homology {tuple(H)} = (1 + N_3, N_1, N_1, N_3), rank of d = 2 N_q = {2 * Nq(q)}',
          H == pred and rank == 2 * Nq(q), quiet=not verbose)
    # split case: the arc O -> J_1 -> J_2 -> Z'
    arc_split = crossings(V[0], V[1], q) + crossings(V[1], V[2], q) + crossings(V[2], Ep, q)
    ks = sorted(k for (k, _, _) in arc_split)
    check(f'q={q}: split arc crosses Delta_1, ..., Delta_{(q - 3) // 2} once (up), q - 2 = {q - 2} generators',
          ks == list(range(1, (q - 3) // 2 + 1)) and all(d == 'up' for (_, _, d) in arc_split)
          and 1 + 2 * len(arc_split) == q - 2, quiet=not verbose)
    dec = crossings(V[2], V[3], q)                       # one period: Om_1^-1 then H'
    inc = crossings(V[3], (V[4][0], V[4][1]), q)
    check(f'q={q}: one period of the remnant circle crosses N_q lines down and N_q + 2 up; 4 + 4 N_q = '
          f'{4 + 4 * Nq(q)} generators', len(dec) == Nq(q) and len(inc) == Nq(q) + 2
          and all(d == 'down' for (_, _, d) in dec) and all(d == 'up' for (_, _, d) in inc)
          and 2 * (len(dec) + len(inc)) == 4 + 4 * Nq(q), quiet=not verbose)
    Hs = [1, 0, 0, 0]
    for k in ks:
        Hs[(2 * k) % 4] += 1
        Hs[(2 * k - 1) % 4] += 1
    check(f'q={q}: split homology = arc + (1,1,1,1) = (1 + N_3, N_1, N_1, N_3)',
          [Hs[i] + 1 for i in range(4)] == pred, quiet=not verbose)
    check(f'q={q}: Remark 4.19 identity',
          q + 2 + 4 * Nq(q) == q - 6 + 4 * (floor(F(5 * q + 6, 12)) - floor(F(q + 6, 12))), quiet=True)


def main():
    qmax = int(sys.argv[1]) if len(sys.argv) > 1 else 401
    t0 = time.time()
    print('Values of Section 4.5 and Theorem 4.18')
    table = {7: 0, 9: 1, 11: 2, 13: 2, 15: 3, 17: 4, 19: 4}
    for q, n in table.items():
        check(f'N_{q} = {n}', Nq(q) == n)
    check('q = 7: 9 = 1 + |sigma(K_7)| generators (sigma = -(q+1))', 7 + 2 + 4 * Nq(7) == 1 + 8)
    print(f'Exact checks for odd q in [7, {qmax}] (printed in full for q <= 13)')
    for q in range(7, qmax + 1, 2):
        one_q(q, verbose=(q <= 13))
    print('  q    N_q  generators  rank d  homology (deg 0..3)')
    for q in (7, 9, 11, 13, 15, 17, 19, 21, 23, 25, 33):
        n = Nq(q)
        print(f'  {q:3d}  {n:3d}  {q + 2 + 4 * n:10d}  {2 * n:6d}  '
              f'({1 + (q + 1) // 4}, {-(-(q + 1) // 4)}, {-(-(q + 1) // 4)}, {(q + 1) // 4})')
    ok = all(checks)
    print(f"{'ALL CHECKS PASS' if ok else 'SOME CHECK FAILED'}: {sum(checks)}/{len(checks)} ({time.time() - t0:.1f} s)")
    for f in failures[:20]:
        print('  failed:', f)
    return ok


if __name__ == '__main__':
    sys.exit(0 if main() else 1)


==> anc/code/sheared_resolution_type.py <==
#!/usr/bin/env python3
r"""Proposition 4.10 and Appendix A.1(v): which resolution of the double points c_+, c_- of W occurs.

Proposition 4.10 gives d kappa_c(0) = (-tau, -1/2) at c = (pi/2, pi/2, tau), tau = +-sqrt(3)/2, so that the resolution
is joined for |eps_B| < sqrt(3) |eps_A| and split for |eps_B| > sqrt(3) |eps_A|.  The script

  (1) evaluates d kappa_c(0) = ell . d_eps Psi at c_+ and c_- with the covector ell = (-2 tau, -1) of (V5) (against the
      equations (E1), (E2); Psi = (E2, E1)), using the derivative routine of the continuation code;
  (2) traces W_eps at |eps| = 0.03 in 24 equally spaced directions, skips the four directions on the excluded lines
      (where kappa_+ or kappa_- vanishes to first order), and compares the observed type (split if and only if W_eps has
      a closed component) with the prediction.  The paper records agreement in all 20 remaining directions, the split
      ones being 75, 90, 105, 255, 270 and 285 degrees.

The shear does not change W_eps (Lemma 4.6(a)), so the answer does not depend on q.
Floating-point numerics; these computations are not used in the proofs.
"""
import math
import sys
import time

import numpy as np

from t3n_pillowcase import Tangle, trace_variety

TAU1 = math.sqrt(3) / 2
checks = []


def check(desc, ok):
    ok = bool(ok)
    checks.append(ok)
    print(f"  [{'PASS' if ok else 'FAIL'}] {desc}", flush=True)


def main():
    t0 = time.time()
    print('(1) first-order critical values (Proposition 4.10)')
    T0 = Tangle(3, 5, 2, -1, 0.0, 0.0)
    for tau in (TAU1, -TAU1):
        D = T0.dpsi_deps(np.array([math.pi / 2, math.pi / 2, tau]))     # rows Psi_1, Psi_2; columns d/d eps_A, d/d eps_B
        ell = np.array([-1.0, -2 * tau])                                 # (-2 tau) E1 - E2, with Psi = (E2, E1)
        dk = ell @ D
        fmt = lambda v: '(' + ', '.join(f'{float(x):+.6f}' for x in v) + ')'
        check(f'tau = {tau:+.6f}: d_eps Psi_1 = {fmt(D[0])} (paper (-3 tau, 2)), d_eps Psi_2 = {fmt(D[1])} '
              f'(paper (2, -tau)), d kappa_c(0) = {fmt(dk)} (paper (-tau, -1/2))',
              np.allclose(D[0], [-3 * tau, 2], atol=1e-9) and np.allclose(D[1], [2, -tau], atol=1e-9)
              and np.allclose(dk, [-tau, -0.5], atol=1e-9))
    print('(2) 24 directions at |eps| = 0.03')
    r = 0.03
    rows, skipped = [], []
    for adeg in range(0, 360, 15):
        a = math.radians(adeg)
        eA, eB = r * math.cos(a), r * math.sin(a)
        kp, km = -TAU1 * eA - eB / 2, TAU1 * eA - eB / 2
        if min(abs(kp), abs(km)) / r < 0.08:
            skipped.append(adeg)
            print(f'    {adeg:3d} degrees: on an excluded line (kappa_+ or kappa_- vanishes to first order), skipped')
            continue
        pred = 'joined' if kp * km < 0 else 'split'
        comps, _ = trace_variety(Tangle(3, 5, 2, -1, eA, eB), nslice=900, dimg=3e-3)
        kinds = [c['kind'] for c in comps]
        obs = 'split' if any(k != 'arc' for k in kinds) else 'joined'
        rows.append((adeg, pred, obs))
        print(f'    {adeg:3d} degrees: eps = ({eA:+.4f}, {eB:+.4f}), components {kinds}: observed {obs}, '
              f'predicted {pred}', flush=True)
    agree = sum(p == o for _, p, o in rows)
    split_dirs = [a for a, _, o in rows if o == 'split']
    check(f'excluded directions {skipped} (paper: four)', skipped == [60, 120, 240, 300])
    check(f'observed type = Proposition 4.10 in {agree} of {len(rows)} directions (paper: 20 of 20)',
          len(rows) == 20 and agree == 20)
    check(f'split directions {split_dirs} (paper: 75, 90, 105, 255, 270, 285)', split_dirs == [75, 90, 105, 255, 270, 285])
    ok = all(checks)
    print(f"{'ALL CHECKS PASS' if ok else 'SOME CHECK FAILED'}: {sum(checks)}/{len(checks)} ({time.time() - t0:.0f} s)")
    return ok


if __name__ == '__main__':
    sys.exit(0 if main() else 1)


==> anc/code/sheared_shear_check.py <==
#!/usr/bin/env python3
r"""Lemma 4.6(a) and Appendix A.1(iv): the regluing by t_e^h acts on the pillowcase by the shear S_h.

At points of the traced variety W_eps of the T(3,5) tangle (perturbation (5 eps_A, eps_B) = (0.3, 0.05)), the boundary
representation (a, b, c) is computed and the twisted identification (4.3) is applied:

    a -> (ba)^h a (ba)^-h,   b -> (ba)^h b (ba)^-h,   c -> c.

The pillowcase point of the result is compared, modulo the group G, with S_h(gamma, theta) = (gamma, theta - 2h gamma)
and with the shear of the opposite sign.  The paper records agreement to within 1e-12 for h = -6, ..., 2, while the
opposite shear is off by about pi.

Floating-point numerics; Lemma 4.6 is proved by hand.
"""
import sys
import time

import numpy as np

from t3n_pillowcase import Tangle, trace_variety
from sheared_complex import PI, TAU, qmul, boundary, pillow_from

checks = []


def check(desc, ok):
    ok = bool(ok)
    checks.append(ok)
    print(f"  [{'PASS' if ok else 'FAIL'}] {desc}", flush=True)


def qpow(x, k):
    r = np.tile([1.0, 0, 0, 0], (len(x), 1))
    xi = x * np.array([1, -1, -1, -1])
    for _ in range(abs(k)):
        r = qmul(r, x if k > 0 else xi)
    return r


def pdist(P1, P2):
    """Distance in the pillowcase R^2 / G between corresponding points."""
    best = None
    for sg in (1.0, -1.0):
        d = np.mod(sg * P2 - P1 + PI, TAU) - PI
        n = np.hypot(d[:, 0], d[:, 1])
        best = n if best is None else np.minimum(best, n)
    return best


def main():
    t0 = time.time()
    cA, eB = 0.3, 0.05
    comps, _ = trace_variety(Tangle(3, 5, 2, -1, cA / 5, eB), nslice=900, dimg=3e-3)
    X = np.array(comps[0]['pts'], float)
    X = X[(X[:, 0] > 0.05) & (X[:, 0] < PI - 0.05) & (X[:, 1] > 0.05) & (X[:, 1] < PI - 0.05)][::50]
    a, b, c = boundary(X, 3, 5, 2, -1, cA / 5, eB)
    P0 = pillow_from(a, b, c)
    keep = np.sin(P0[:, 0]) > 1e-3
    a, b, c, P0 = a[keep], b[keep], c[keep], P0[keep]
    print(f'{len(P0)} points of W_eps, (5 eps_A, eps_B) = ({cA}, {eB})')
    worst, opp_min = 0.0, np.inf
    for h in (-6, -5, -4, -3, -2, -1, 1, 2):
        ba = qmul(b, a)
        Wp, Wm = qpow(ba, h), qpow(ba, -h)
        P1 = pillow_from(qmul(qmul(Wp, a), Wm), qmul(qmul(Wp, b), Wm), c)
        S = np.c_[P0[:, 0], P0[:, 1] - 2 * h * P0[:, 0]]
        Sopp = np.c_[P0[:, 0], P0[:, 1] + 2 * h * P0[:, 0]]
        d, dopp = pdist(P1, S).max(), pdist(P1, Sopp).max()
        worst, opp_min = max(worst, d), min(opp_min, dopp)
        print(f'    h = {h:+d}: max distance to S_h(P) = {d:.2e}, to the opposite shear = {dopp:.2f}')
    check(f'max distance to S_h(P) over h = -6, ..., 2: {worst:.2e} (paper: within 1e-12)', worst <= 1e-12)
    check(f'the opposite shear is off by at least {opp_min:.2f} (paper: about pi)', opp_min > 2.5)
    ok = all(checks)
    print(f"{'ALL CHECKS PASS' if ok else 'SOME CHECK FAILED'}: {sum(checks)}/{len(checks)} ({time.time() - t0:.1f} s)")
    return ok


if __name__ == '__main__':
    sys.exit(0 if main() else 1)


==> anc/code/sheared_split.py <==
#!/usr/bin/env python3
r"""Appendix A.1(v) (summarized in Remark 4.21), split sectors: numerical Floer complexes of the sheared arc and remnant circle for P(-2,3,q).

For five perturbations eps = (eps_A, eps_B) with |eps_B| > sqrt(3) |eps_A|, the variety W_eps of the T(3,5) tangle is an
arc and a remnant circle (Proposition 4.10).  For q = 7, 9, ..., 21 and earring parameter 0.002 (40 cases) the script
computes, as described in sheared_complex.py:

  * the sheared arc: phi-monotone, with q - 2 generators (Proposition 4.13(3)), no bigon, and homology
    (floor(K/2), ceil(K/2) - 1, ceil(K/2) - 1, floor(K/2) - 1), K = (q+1)/2 (proof of Theorem 4.18(3));
  * the remnant circle, from five periods of its sheared lift: generators in one period, relative degrees
    (Proposition 4.15), embedded bigons between generators within 1.5 periods of each other, and its homology, which
    has rank 1 in each degree (Proposition 4.17(2)), computed from its complex rather than from [HHK2, Thm. 5.4];
  * the total, which equals (1 + N_3, N_1, N_1, N_3).

The paper records: all 40 cases agree; the circle carries 4 + 4 N_q generators in 37 cases, and in the other three
(q = 17, at the three larger perturbations) a canceling pair is missing; a lift of L_0 meets the lift of the circle up to
seven times (q = 21).

Floating-point numerics; these computations are not used in the proofs.
"""
import math
import sys
import time

import numpy as np

from t3n_pillowcase import Tangle, trace_variety
from sheared_complex import (PI, normalize_arc, shear, generators, mu_passages, sub_polyline, bigon_test,
                             graded_homology, predicted, Nq)

PERTURBATIONS = [(0.0, 0.03), (0.0078, 0.029), (-0.004, -0.02), (0.0, 0.01), (0.001, 0.004)]   # (eps_A, eps_B)
QS = tuple(range(7, 22, 2))
EARRING = 0.002
EPS_BOUND = 0.031         # the bound |eps| <= 0.031 stated in Appendix A.1(v)

checks = []


def check(desc, ok):
    ok = bool(ok)
    checks.append(ok)
    print(f"  [{'PASS' if ok else 'FAIL'}] {desc}", flush=True)


def analyse_arc(L0, q, eps):
    Lu = normalize_arc(np.array(L0, float))
    L = shear(Lu, q)
    ph = L[:, 1] - L[:, 0]
    mono = bool(np.all(np.diff(ph) > -1e-12))
    G = generators(L, eps)
    ir = min(range(len(G)), key=lambda j: np.hypot(*G[j]['pt']))
    ref = math.atan2(6 - q, 1)
    deg = []
    for j, g in enumerate(G):
        if j == ir:
            deg.append(0)
            continue
        b = 2 * g['k'] + mu_passages(sub_polyline(Lu, G[ir]['pos'], g['pos']), ref)
        deg.append(b % 4 if g['sig'] > 0 else (b - 1) % 4)
    return dict(end=tuple(int(v) for v in np.round(L[-1] / PI)), mono=mono, ngen=len(G),
                H=[deg.count(i) for i in range(4)])


def analyse_circle(Lc0, q, eps, periods=5):
    Lc0 = np.array(Lc0, float)
    disp = np.round((Lc0[-1] - Lc0[0]) / PI) * PI
    closed = np.abs(Lc0[-1] - Lc0[0]).max() > 1 and np.hypot(*(Lc0[-1] - Lc0[0] - disp)) < 1e-6
    Lc = Lc0[:-1] if closed else Lc0
    n = len(Lc)
    lo = -(periods // 2)
    Mu = np.vstack([Lc + j * disp for j in range(lo, lo + periods)] + [Lc[:1] + (lo + periods) * disp])
    M = shear(Mu, q)
    G = generators(M, eps)
    base0, base1 = (-lo) * n, (-lo + 1) * n
    per_k = int(round(disp[1] / (2 * PI)))

    def cls(g):
        j = math.floor((g['pos'] - base0) / n)
        return (g['sig'], g['k'] - j * per_k, round(g['pos'] - j * n - base0, 6))
    central = [g for g in G if base0 <= g['pos'] < base1]
    index = {cls(g): i for i, g in enumerate(central)}
    ref_g = central[0]
    ref = math.atan2(6 - q, 1)
    deg = []
    for g in central:
        mu = mu_passages(sub_polyline(Mu, ref_g['pos'], g['pos']), ref) if g is not ref_g else 0
        b = 2 * (g['k'] - ref_g['k']) + mu
        deg.append(b % 4 if g['sig'] > 0 else (b - 1) % 4)
    edges = set()
    for p in central:
        for qg in G:
            if qg is p or qg['sig'] != p['sig'] or qg['k'] != p['k'] or abs(qg['pos'] - p['pos']) > 1.5 * n:
                continue
            if bigon_test(M, G, p, qg, eps)[0]:
                edges.add((index[cls(p)], index[cls(qg)]))
    H, rk = graded_homology(deg, sorted(edges), len(central))
    mult = {}
    for g in G:
        if g['sig'] > 0:
            mult[g['k']] = mult.get(g['k'], 0) + 1
    return dict(disp=tuple(int(v) for v in np.round(disp / PI)), ngen=len(central), H=list(H), rank=rk,
                nbigon=len(edges), grading_drop=all((deg[i] - deg[j]) % 4 == 1 for i, j in edges),
                maxmult=max(mult.values()) if mult else 0)


def main():
    t0 = time.time()
    n_cases = n_agree = n_full = 0
    short, maxmult = [], (0, None)
    norms = []
    for (eA, eB) in PERTURBATIONS:
        t1 = time.time()
        norms.append(math.hypot(eA, eB))
        T = Tangle(3, 5, 2, -1, eA, eB)
        comps, _ = trace_variety(T, nslice=900, dimg=2e-3)
        kinds = [c['kind'] for c in comps]
        split = abs(eB) > math.sqrt(3) * abs(eA)
        print(f'(eps_A, eps_B) = ({eA:+.4f}, {eB:+.4f}), |eps| = {math.hypot(eA, eB):.5f}: components {kinds} '
              f'({time.time() - t1:.1f} s)', flush=True)
        check(f'  split sector |eps_B| > sqrt(3)|eps_A|, and W_eps is an arc and one circle', split and sorted(kinds) == ['arc', 'circle'])
        La = comps[kinds.index('arc')]['L']
        Lc = comps[kinds.index('circle')]['L']
        for q in QS:
            K = (q + 1) // 2
            a = analyse_arc(La, q, EARRING)
            c = analyse_circle(Lc, q, EARRING)
            pred_arc = [K // 2, -(-K // 2) - 1, -(-K // 2) - 1, K // 2 - 1]
            tot = [a['H'][i] + c['H'][i] for i in range(4)]
            ok = (a['mono'] and a['ngen'] == q - 2 and a['H'] == pred_arc and a['end'] == (1, q - 1)
                  and sorted(c['H']) == [1, 1, 1, 1] and c['grading_drop'] and tot == list(predicted(q)))
            n_cases += 1
            n_agree += ok
            full = c['ngen'] == 4 + 4 * Nq(q)
            n_full += full
            if not full:
                short.append((q, (eA, eB)))
            if c['maxmult'] > maxmult[0]:
                maxmult = (c['maxmult'], q)
            print(f'    q={q:2d}: arc end {a["end"]} monotone {a["mono"]} generators {a["ngen"]}/{q - 2} H {a["H"]} | '
                  f'circle generators {c["ngen"]}/{4 + 4 * Nq(q)} bigons {c["nbigon"]} rank d {c["rank"]} H {c["H"]} '
                  f'multiplicity on a lift of L_0 {c["maxmult"]} | total {tot} {"OK" if ok else "MISMATCH"}', flush=True)
    print('summary')
    check(f'all {n_cases} cases agree with Propositions 4.13, 4.17 and Theorem 4.18 (paper: 40 of 40)',
          n_cases == 40 and n_agree == 40)
    check(f'the circle carries 4 + 4 N_q generators in {n_full} cases (paper: 37); the others are {short} '
          f'(paper: q = 17 at the three larger perturbations)',
          n_full == 37 and sorted(short) == sorted([(17, PERTURBATIONS[i]) for i in (0, 1, 2)]))
    check(f'a lift of L_0 meets the lift of the circle at most {maxmult[0]} times, attained at q = {maxmult[1]} '
          f'(paper: seven times, q = 21)', maxmult == (7, 21))
    check(f'max |eps| over the five perturbations = {max(norms):.5f} (paper: |eps| <= {EPS_BOUND})',
          max(norms) <= EPS_BOUND)
    ok = all(checks)
    print(f"{'ALL CHECKS PASS' if ok else 'SOME CHECK FAILED'}: {sum(checks)}/{len(checks)} ({time.time() - t0:.0f} s)")
    return ok


if __name__ == '__main__':
    sys.exit(0 if main() else 1)


==> anc/code/straightness_identity.py <==
#!/usr/bin/env python3
r"""Lemma 4.7 and Appendix A.1(i): the image of the central circle C_0 of the T(3,5) tangle is straight.

The tangle is that of Hedden, Herald and Kirk for T(3,5) with (r, s) = (2, -1).  Its group is free on A, B, and at
eps = 0 the boundary meridians are (4.1)

    a = A^2 B^3,   b = B^-2 A^-1,   c = B^-2 a B^2.

Lemma 4.7 states that w = (ba)^-3 c (ba)^3 a satisfies rho(w) = 1 on C_0, so that theta = 6 gamma - pi on Pi(C_0).
This script checks:

  (1) every displayed identity in Steps 1-7 of the proof of Lemma 4.7, symbolically in the indeterminates v, zeta
      (quaternions written p = p_0 + vec p; beta = rho(b), N = rho(B) = cos v + sin v Q, zeta = beta . Q,
      U = cos v beta + sin v (beta x Q), E = 4 cos^2 v + 4 zeta^2 sin^2 v - 3, Q' = 2 zeta beta - Q, xi = beta N^-1);
  (2) the identities stated in Appendix A.1(i) without the assumption E = 0:
      vec rho(g) . vec rho(a) = (1/2) zeta sin 2v E^2  and  tr(rho(g) rho(a)) = -2 zeta sin 2v E^2;
  (3) the Fricke form: with x = tr A, y = tr B, z = tr AB one has tr b = yz - x, and on {x = yz}
      E = y^2 + z^2 - 3, tr a = -yE, tr g = -zE, tr(ga) = yz E^2, while tr w - 2 lies in the ideal (x - yz, E);
      for the word (ba)^-2 c (ba)^2 a the same reduction leaves -y^2 - 1;
  (4) rho(w) = 1 in exact quaternion arithmetic at three points of C_0 with algebraic coordinates;
  (5) at 50 significant digits, on the parametrization of C_0 in Lemma 3.3 and Definition 3.4 of the companion paper
      on T(3,n), |theta - 6 gamma + pi| <= 1.4e-47 modulo 2 pi, and gamma is strictly monotone along each half.

Items (1)-(4) are exact computations; (5) is a high-precision evaluation.  Lemma 4.7 is proved by hand in the paper;
these computations check the displayed steps.
"""
import sys
import time

import mpmath as mp
import sympy as sp

checks = []


def check(desc, ok):
    ok = bool(ok)
    checks.append(ok)
    print(f"  [{'PASS' if ok else 'FAIL'}] {desc}", flush=True)


# ---------------------------------------------------------------------------------------------- quaternions
def qm(p, q):
    w1, x1, y1, z1 = p
    w2, x2, y2, z2 = q
    return [w1 * w2 - x1 * x2 - y1 * y2 - z1 * z2, w1 * x2 + x1 * w2 + y1 * z2 - z1 * y2,
            w1 * y2 - x1 * z2 + y1 * w2 + z1 * x2, w1 * z2 + x1 * y2 - y1 * x2 + z1 * w2]


def conj(p):
    return [p[0], -p[1], -p[2], -p[3]]


def add(p, q, s=1):
    return [p[i] + s * q[i] for i in range(4)]


def scal(c, p):
    return [c * x for x in p]


def is_zero(expr):
    return sp.simplify(sp.expand(sp.expand_trig(expr))) == 0


def q_is_zero(p):
    return all(is_zero(x) for x in p)


def vec(p):
    return sp.Matrix(p[1:])


# ---------------------------------------------------------------------------------------------- free group
INV = {'A': 'a', 'a': 'A', 'B': 'b', 'b': 'B'}       # capital letter = generator, lower case = inverse


def inv(w):
    return ''.join(INV[ch] for ch in reversed(w))


def red(w):
    st = []
    for ch in w:
        if st and st[-1] == INV[ch]:
            st.pop()
        else:
            st.append(ch)
    return ''.join(st)


W_A, W_B = 'AABBB', 'bba'                          # a = A^2 B^3, b = B^-2 A^-1
W_C = 'bb' + W_A + 'BB'                            # c = B^-2 a B^2
W_BA = W_B + W_A
W_G = 'AB' * 3 + 'BB'                              # g = (AB)^3 B^2
W_W = inv(W_BA) * 3 + W_C + W_BA * 3 + W_A        # w = (ba)^-3 c (ba)^3 a


def part1():
    print('(1) Steps 1-7 of the proof of Lemma 4.7, symbolically in (v, zeta)')
    v, zt, gam, th = sp.symbols('v zeta gamma theta', real=True)
    cv, sv = sp.cos(v), sp.sin(v)
    # Step 1 (free group): ba = B^-2 (AB) B^2, (ba)^3 = B^-2 g, w = g^-1 a g a
    check('Step 1: ba = B^-2 (AB) B^2', red(W_BA) == red('bb' + 'AB' + 'BB'))
    check('Step 1: (ba)^3 = B^-2 g', red(W_BA * 3) == red('bb' + W_G))
    check('Step 1: w = g^-1 a g a as reduced words', red(W_W) == red(inv(W_G) + W_A + W_G + W_A))
    # Step 2: generic data, up to a rotation: Q = k, beta a pure unit with beta . Q = zeta
    Q = [0, 0, 0, 1]
    beta = [0, sp.sqrt(1 - zt ** 2), 0, zt]
    N = [cv, 0, 0, sv]
    Ni = conj(N)
    bv, Qv = vec(beta), vec(Q)
    Uv = cv * bv + sv * bv.cross(Qv)
    E = 4 * cv ** 2 + 4 * zt ** 2 * sv ** 2 - 3
    rA = qm(conj(beta), qm(Ni, Ni))                  # rho(A) = rho(b)^-1 N^-2, from b = B^-2 A^-1
    check('Step 2: rho(A) = -beta N^-2', q_is_zero(add(rA, scal(-1, qm(beta, qm(Ni, Ni))), -1)))
    # Step 3
    Qp = add(scal(2 * zt, beta), Q, -1)
    check("Step 3: beta Q beta^-1 = Q' = 2 zeta beta - Q", q_is_zero(add(qm(qm(beta, Q), conj(beta)), Qp, -1)))
    eQp = [sp.cos(2 * v)] + [-sp.sin(2 * v) * x for x in Qp[1:]]          # exp(-2v Q')
    check("Step 3: beta N^-2 beta = -exp(-2v Q')", q_is_zero(add(qm(qm(beta, qm(Ni, Ni)), beta), eQp)))
    ra = qm(qm(rA, rA), qm(N, qm(N, N)))
    check("Step 3: rho(a) = rho(A)^2 N^3 = -exp(-2v Q') N", q_is_zero(add(ra, qm(eQp, N))))
    s_, t_, ang = sp.symbols('s t omega', real=True)
    P_ = [0, 1, 0, 0]
    R_ = [0, sp.cos(ang), sp.sin(ang), 0]
    eP = [sp.cos(s_)] + [sp.sin(s_) * x for x in P_[1:]]
    eR = [sp.cos(t_)] + [sp.sin(t_) * x for x in R_[1:]]
    check('Step 3: Re(e^{sP} e^{tR}) = cos s cos t - (P.R) sin s sin t (P, R pure units)',
          is_zero(qm(eP, eR)[0] - (sp.cos(s_) * sp.cos(t_) - sp.cos(ang) * sp.sin(s_) * sp.sin(t_))))
    check("Step 3: Q'.Q = 2 zeta^2 - 1", is_zero(vec(Qp).dot(Qv) - (2 * zt ** 2 - 1)))
    check('Step 3: Re rho(a) = -cos v E', is_zero(ra[0] + cv * E))
    check('Step 3: vec rho(a) = -sin 3v Q + 2 zeta sin 2v U',
          q_is_zero([0] + list(vec(ra) - (-sp.sin(3 * v) * Qv + 2 * zt * sp.sin(2 * v) * Uv))))
    # Step 5
    xi = qm(beta, Ni)
    rAB = qm(rA, N)
    check('Step 5: rho(AB) = -xi, xi = beta N^-1', q_is_zero(add(rAB, xi)))
    check('Step 5: Re xi = zeta sin v', is_zero(xi[0] - zt * sv))
    check('Step 5: xi^2 = 2 (Re xi) xi - 1', q_is_zero(add(qm(xi, xi), add(scal(2 * xi[0], xi), [1, 0, 0, 0], -1), -1)))
    xi3 = qm(xi, qm(xi, xi))
    check('Step 5: xi^3 = (4 zeta^2 sin^2 v - 1) xi - 2 zeta sin v',
          q_is_zero(add(xi3, add(scal(4 * zt ** 2 * sv ** 2 - 1, xi), [2 * zt * sv, 0, 0, 0], -1), -1)))
    check('Step 5: xi N^2 = beta N', q_is_zero(add(qm(xi, qm(N, N)), qm(beta, N), -1)))
    rg = qm(qm(qm(rAB, rAB), rAB), qm(N, N))
    check('Step 5: rho(g) = -xi^3 N^2', q_is_zero(add(rg, qm(xi3, qm(N, N)))))
    check('Step 5: rho(g) = -(4 zeta^2 sin^2 v - 1) beta N + 2 zeta sin v N^2',
          q_is_zero(add(rg, add(scal(-(4 * zt ** 2 * sv ** 2 - 1), qm(beta, N)), scal(2 * zt * sv, qm(N, N))), -1)))
    check('Step 5: Re rho(g) = zeta sin v E', is_zero(rg[0] - zt * sv * E))
    zeta_on_E = sp.sqrt(3 - 4 * cv ** 2) / (2 * sv)                     # a branch of E = 0
    check('Step 5: on E = 0, 4 zeta^2 sin^2 v - 1 = -2 cos 2v',
          is_zero((4 * zt ** 2 * sv ** 2 - 1 + 2 * sp.cos(2 * v)).subs(zt, zeta_on_E)))
    gvec_general = -(4 * zt ** 2 * sv ** 2 - 1) * Uv + 2 * zt * sv * sp.sin(2 * v) * Qv
    check('Step 5: vec rho(g) = -(4 zeta^2 sin^2 v - 1) U + 2 zeta sin v sin 2v Q (identically)',
          q_is_zero([0] + list(vec(rg) - gvec_general)))
    gvec_E = 2 * sp.cos(2 * v) * Uv + 2 * zt * sv * sp.sin(2 * v) * Qv
    check('Step 5: on E = 0, vec rho(g) = 2 cos 2v U + 2 zeta sin v sin 2v Q',
          q_is_zero([0] + [x.subs(zt, zeta_on_E) for x in (vec(rg) - gvec_E)]))
    # Step 6
    check('Step 6: U.U = 1 - zeta^2 sin^2 v', is_zero(Uv.dot(Uv) - (1 - zt ** 2 * sv ** 2)))
    check('Step 6: U.Q = zeta cos v', is_zero(Uv.dot(Qv) - zt * cv))
    check('Step 6: sin 3v = sin v (4 cos^2 v - 1)', is_zero(sp.sin(3 * v) - sv * (4 * cv ** 2 - 1)))
    avec = -sp.sin(3 * v) * Qv + 2 * zt * sp.sin(2 * v) * Uv
    bracket = 2 * zt ** 2 * sv ** 2 * sp.sin(2 * v) + 2 * sp.cos(2 * v) * sp.sin(2 * v) - sp.sin(3 * v) * cv
    check('Step 6: (2 cos 2v U + 2 zeta sin v sin 2v Q).(vec rho(a)) = 2 zeta (2 zeta^2 sin^2 v sin 2v '
          '+ 2 cos 2v sin 2v - sin 3v cos v)', is_zero(gvec_E.dot(avec) - 2 * zt * bracket))
    check('Step 6: 2 zeta (...) = zeta sin 2v E', is_zero(2 * zt * bracket - zt * sp.sin(2 * v) * E))
    # Step 7
    I = [0, 1, 0, 0]

    def ek(t):
        return [sp.cos(t), 0, 0, sp.sin(t)]
    ra_, rb_, rc_ = I, qm(ek(gam), I), qm(ek(th), I)
    rba = qm(rb_, ra_)
    check('Step 7: rho(ba) = -e^{gamma k}', q_is_zero(add(rba, ek(gam))))
    tt = sp.symbols('t', real=True)
    check('Step 7: i e^{tk} = e^{-tk} i', q_is_zero(add(qm(I, ek(tt)), qm(ek(-tt), I), -1)))
    for j in (-3, -2, -1, 1, 2, 3):
        P = [1, 0, 0, 0]
        base = rba if j > 0 else conj(rba)
        for _ in range(abs(j)):
            P = qm(P, base)
        word = qm(qm(qm(P, rc_), conj(P)), ra_)
        diff = add(word, scal(-1, ek(th + 2 * j * gam)), -1)
        check(f'Step 7: rho((ba)^{j} c (ba)^{-j} a) = -e^((theta + {2 * j} gamma) k)',
              all(sp.simplify(sp.expand(x.rewrite(sp.exp))) == 0 for x in diff))
    # (2) the general identities (Appendix A.1(i))
    print('(2) without the assumption E = 0 (Appendix A.1(i))')
    check('vec rho(g) . vec rho(a) = (1/2) zeta sin 2v E^2', is_zero(vec(rg).dot(vec(ra)) - zt * sp.sin(2 * v) * E ** 2 / 2))
    check('tr(rho(g) rho(a)) = -2 zeta sin 2v E^2', is_zero(2 * qm(rg, ra)[0] + 2 * zt * sp.sin(2 * v) * E ** 2))
    check('tr rho(B) = 2 cos v and tr rho(AB) = -2 zeta sin v, so y^2 + z^2 - 3 = E',
          is_zero(2 * N[0] - 2 * cv) and is_zero(2 * rAB[0] + 2 * zt * sv)
          and is_zero((2 * cv) ** 2 + (2 * zt * sv) ** 2 - 3 - E))


# ---------------------------------------------------------------------------------------------- Fricke form
def part3():
    print('(3) Fricke coordinates x = tr A, y = tr B, z = tr AB (Appendix A.1(i))')
    x, y, z, t = sp.symbols('x y z t')
    A = sp.Matrix([[x, -1], [1, 0]])
    B = sp.Matrix([[0, t], [-1 / t, y]])                 # tr B = y, tr AB = t + 1/t
    gen = {'A': A, 'a': A.inv(), 'B': B, 'b': B.inv()}

    def fricke(word):
        """The polynomial F with tr(word) = F(tr A, tr B, tr AB)."""
        M = sp.eye(2)
        for ch in word:
            M = (M * gen[ch]).applyfunc(sp.expand)
        L = sp.expand(M.trace())
        F = 0
        for _ in range(400):
            if L == 0:
                break
            P = sp.Poly(sp.expand(L * t ** 400), t)
            d = P.degree() - 400
            if d < 0:
                raise ValueError('trace is not symmetric in t, 1/t')
            c = P.coeff_monomial(t ** (d + 400))
            F += c * z ** d
            L = sp.expand(L - c * (t + 1 / t) ** d)
        return sp.expand(F)

    assert (fricke('A'), fricke('B'), fricke('AB')) == (x, y, z)
    E = y ** 2 + z ** 2 - 3
    trb = fricke(W_B)
    check('tr b = yz - x, so tr rho(b) = 0 reads x = yz', sp.expand(trb - (y * z - x)) == 0)
    on = lambda F: sp.expand(F.subs(x, y * z))
    check('on x = yz: tr a = -y E', sp.expand(on(fricke(W_A)) + y * E) == 0)
    check('on x = yz: tr g = -z E', sp.expand(on(fricke(W_G)) + z * E) == 0)
    check('on x = yz: tr(g a) = yz E^2', sp.expand(on(fricke(W_G + W_A)) - y * z * E ** 2) == 0)
    rem_w = sp.rem(sp.Poly(on(fricke(W_W)) - 2, z), sp.Poly(E, z)).as_expr()
    check('tr w - 2 lies in the ideal (x - yz, E)', sp.expand(rem_w) == 0)
    w4 = inv(W_BA) * 2 + W_C + W_BA * 2 + W_A
    rem4 = sp.expand(sp.rem(sp.Poly(on(fricke(w4)) - 2, z), sp.Poly(E, z)).as_expr())
    print(f'      (ba)^-2 c (ba)^2 a: tr - 2 reduces to {sp.factor(rem4)}')
    check('for (ba)^-2 c (ba)^2 a the reduction leaves -y^2 - 1 (not trivial on C_0)',
          sp.expand(rem4 - (-y ** 2 - 1)) == 0)


# ---------------------------------------------------------------------------------------------- exact points
def part4():
    print('(4) rho(w) = 1 at three points of C_0 with algebraic coordinates (exact)')
    s3 = sp.sqrt(3)
    for s in (sp.Rational(1, 3), sp.Rational(2, 7), sp.Rational(-5, 4)):
        cps, sps = (1 - s ** 2) / (1 + s ** 2), 2 * s / (1 + s ** 2)
        Y, Z = s3 * cps, s3 * sps                       # a point of the ellipse y^2 + z^2 = 3 ...
        X = Y * Z                                       # ... with x = yz, so E = 0 and tr rho(b) = 0
        cu, cv = X / 2, Y / 2
        su, sv = sp.sqrt(1 - cu ** 2), sp.sqrt(1 - cv ** 2)
        tau = (cu * cv - Z / 2) / (su * sv)             # tr(AB) = 2 (cos u cos v - tau sin u sin v) = Z
        nt = sp.sqrt(1 - tau ** 2)
        word = {'A': (cu, su, 0, 0), 'a': (cu, -su, 0, 0),
                'B': (cv, sv * tau, sv * nt, 0), 'b': (cv, -sv * tau, -sv * nt, 0)}
        r = [1, 0, 0, 0]
        for ch in W_W:
            r = [sp.expand(c) for c in qm(r, word[ch])]
        r = [sp.simplify(c) for c in r]
        inside = abs(sp.N(tau, 30)) < 1 and Y != 0
        check(f's = {s}: (y, z) = ({sp.nsimplify(Y)}, {sp.nsimplify(Z)}), |tau| < 1, y != 0, rho(w) = {r}',
              inside and r == [1, 0, 0, 0])


# ---------------------------------------------------------------------------------------------- 50 digits
def part5():
    print('(5) 50-digit evaluation on the parametrization of C_0 (Lemma 3.3 and Definition 3.4 of the companion paper)')
    mp.mp.dps = 50

    def mq(p, q):
        w1, x1, y1, z1 = p
        w2, x2, y2, z2 = q
        return (w1 * w2 - x1 * x2 - y1 * y2 - z1 * z2, w1 * x2 + x1 * w2 + y1 * z2 - z1 * y2,
                w1 * y2 - x1 * z2 + y1 * w2 + z1 * x2, w1 * z2 + x1 * y2 - y1 * x2 + z1 * w2)

    def qe(t, ax):
        return (mp.cos(t), mp.sin(t) * ax[0], mp.sin(t) * ax[1], mp.sin(t) * ax[2])

    def point(v, branch):
        Qv = mp.sin(5 * v) / mp.sin(v)
        u = mp.acos(branch * mp.sqrt(max(mp.mpf(0), 1 - Qv)) / 2)
        tau = mp.cot(2 * v) * mp.cot(u)
        QA, QB = (1, 0, 0), (tau, mp.sqrt(1 - tau ** 2), 0)
        rA = lambda e: qe(e * u, QA)
        rB = lambda e: qe(e * v, QB)
        a = mq(rA(2), rB(3))
        b = mq(rB(-2), rA(-1))
        c = mq(mq(rB(-2), a), rB(2))
        av, bv, cv = a[1:], b[1:], c[1:]
        dot = lambda p, q: sum(pi * qi for pi, qi in zip(p, q))
        cg = dot(av, bv)
        g = mp.acos(cg)
        e2 = [(bi - cg * ai) / mp.sin(g) for ai, bi in zip(av, bv)]
        th = mp.atan2(dot(cv, e2), dot(cv, av))
        return tau, g, th

    worst, count = mp.mpf(0), 0
    for branch in (1, -1):
        for i in range(1, 400):
            v = mp.pi / 6 + (2 * mp.pi / 3) * i / 400
            if abs(v - mp.pi / 2) < mp.mpf('1e-30'):
                continue
            tau, g, th = point(v, branch)
            if abs(tau) >= 1:
                continue
            dev = mp.fmod(th - 6 * g + mp.pi, 2 * mp.pi)
            worst = max(worst, min(abs(dev), abs(abs(dev) - 2 * mp.pi)))
            count += 1
    print(f'      {count} points, max |theta - 6 gamma + pi| mod 2 pi = {mp.nstr(worst, 5)}')
    check('|theta - 6 gamma + pi| <= 1.4e-47 on C_0', worst <= mp.mpf('1.4e-47'))
    for half, (lo, hi) in (('L', (mp.pi / 6, mp.pi / 2)), ('R', (mp.pi / 2, 5 * mp.pi / 6))):
        vs = [lo + (hi - lo) * i / 600 for i in range(1, 600)]
        order = [(1, list(reversed(vs))), (-1, vs)] if half == 'L' else [(1, vs), (-1, list(reversed(vs)))]
        seq = []
        for br, vv in order:
            for v in vv:
                tau, g, th = point(v, br)
                if abs(tau) < 1:
                    seq.append(g)
        d = [seq[i + 1] - seq[i] for i in range(len(seq) - 1)]
        mono = all(x > 0 for x in d) or all(x < 0 for x in d)
        check(f'half C_0^{half}: gamma runs from {mp.nstr(seq[0] / mp.pi, 6)} pi to {mp.nstr(seq[-1] / mp.pi, 6)} pi, '
              f'strictly monotone', mono)


def main():
    t0 = time.time()
    part1()
    part3()
    part4()
    part5()
    ok = all(checks)
    print(f"{'ALL CHECKS PASS' if ok else 'SOME CHECK FAILED'}: {sum(checks)}/{len(checks)} ({time.time() - t0:.1f} s)")
    return ok


if __name__ == '__main__':
    sys.exit(0 if main() else 1)


==> anc/code/t3n_pillowcase.py <==
"""The perturbed traceless character variety of the torus-knot tangle of Hedden, Herald and Kirk, its image
L1 in the pillowcase, the earring curve L0, and the complex C(L0, L1): generators, bigons, gradings.

Floating-point numerics.  Notation and conventions are those of the paper:

  * pillowcase P = R^2/G, corners = images of the lattice (pi Z)^2, phi = theta - gamma;
  * Psi = (Psi_1, Psi_2) on the box [0,pi]^2 x [-1,1] in the coordinates (u, v, tau), eq. (3.1); the
    representation is A_1 -> exp(u Q_A), B_1 -> exp(v Q_B), Q_A = i, Q_B = tau i + sqrt(1 - tau^2) j, and the
    perturbation enters through A_2 -> exp(eps_A sin(u) Q_A), B_2 -> exp(eps_B sin(v) Q_B) [HHK18, (31)-(32)];
  * the restriction map Pi: a -> i, b -> exp(gamma k) i, c -> exp(theta k) i, gamma in [0, pi];
  * the earring L0, eq. (2.1), and its strands S^k_+ = L0~ + (0, 2 pi k), S^k_- = -L0~ + (0, 2 pi k);
  * generators x^+ (on the branch of L0 of slope < 1) and x^-; r_+ is the generator on the arc nearest the
    corner (0,0);
  * a bigon from p to q: counterclockwise boundary along L0 from p to q, then along L1 from q back to p;
  * relative grading by formula (2.2), with the Maslov index by the floor formula of Section 2.3, the triple
    index of [HHK18, Def. 2.5], and z computed from the word of the loop in pi_1(P*).

Only numpy is required.
"""
import math

import numpy as np

PI = math.pi
TAU = 2 * math.pi


# ============================================================================= knot data
def decomposition(n):
    """(r, s) of Theorem 1.1 for T(3, n): ((2n+1)/3, -2) if n = 1 (mod 3), ((n+1)/3, -1) if n = 2 (mod 3)."""
    r, s = ((2 * n + 1) // 3, -2) if n % 3 == 1 else ((n + 1) // 3, -1)
    assert 3 * r + n * s == 1
    return r, s


def signature(p, q):
    """signature of T(p,q), negative for positive torus knots (count of lattice points)."""
    sig = 0
    for i in range(1, p):
        for j in range(1, q):
            x = i * q + j * p                       # compare i/p + j/q with 1/2 and 3/2
            sig += -1 if (p * q < 2 * x < 3 * p * q) else 1
    return sig


def alexander_norm(p, q):
    """sum of |coefficients| of the Alexander polynomial of T(p,q) (via the semigroup generated by p, q)."""
    N = (p - 1) * (q - 1)
    S = set(a * p + b * q for a in range(N // p + 2) for b in range(N // q + 2))
    return sum(abs((k in S) - (k - 1 in S)) for k in range(N + 1))


def inat_degrees(p, q):
    """graded rank of I^natural(T(p,q); Q) in degrees 0..3 (degree = KM grading - sigma), formula (2.5)."""
    sig = abs(signature(p, q))
    N1, N3 = -(-sig // 4), sig // 4
    R = (1 + sig - alexander_norm(p, q)) // 2
    return (N3 + 1 - (R + 1) // 2, N1 - (R + 1) // 2, N1 - R // 2, N3 - R // 2)


# ============================================================================= quaternions (arrays (..., 4))
def qmul(p, q):
    w1, x1, y1, z1 = np.moveaxis(p, -1, 0)
    w2, x2, y2, z2 = np.moveaxis(q, -1, 0)
    return np.stack([w1 * w2 - x1 * x2 - y1 * y2 - z1 * z2,
                     w1 * x2 + x1 * w2 + y1 * z2 - z1 * y2,
                     w1 * y2 - x1 * z2 + y1 * w2 + z1 * x2,
                     w1 * z2 + x1 * y2 - y1 * x2 + z1 * w2], axis=-1)


def qconj(q):
    return q * np.array([1.0, -1.0, -1.0, -1.0])


def qexp(angle, axis):
    """exp(angle Q), Q the unit pure quaternion with vector part axis (arrays broadcast)."""
    angle = np.asarray(angle, float)
    return np.concatenate([np.cos(angle)[..., None], np.sin(angle)[..., None] * axis], axis=-1)


# ============================================================================= the tangle
class Tangle:
    """HHK's tangle for T(p,q) with p r + q s = 1 and holonomy perturbation parameters (eA, eB)."""

    def __init__(self, p, q, r, s, eA=0.0, eB=0.0):
        assert p * r + q * s == 1
        self.p, self.q, self.r, self.s, self.eA, self.eB = p, q, r, s, eA, eB

    def phases(self, u, v):
        p, q, r, s, eA, eB = self.p, self.q, self.r, self.s, self.eA, self.eB
        P1 = (s + p) * u + (q - r) * eA * np.sin(u)
        T1 = (q - r) * v - (s + p) * eB * np.sin(v)
        P2 = s * u - r * eA * np.sin(u)
        T2 = -r * v - s * eB * np.sin(v)
        return P1, T1, P2, T2

    def dphases(self, u, v):
        p, q, r, s, eA, eB = self.p, self.q, self.r, self.s, self.eA, self.eB
        return ((s + p) + (q - r) * eA * np.cos(u), (q - r) - (s + p) * eB * np.cos(v),
                s - r * eA * np.cos(u), -r - s * eB * np.cos(v))

    def psi(self, X):
        X = np.asarray(X, float)
        u, v, tau = X[..., 0], X[..., 1], X[..., 2]
        P1, T1, P2, T2 = self.phases(u, v)
        return np.stack([np.cos(P1) * np.cos(T1) - tau * np.sin(P1) * np.sin(T1),
                         np.cos(T2) * np.cos(P2) - tau * np.sin(T2) * np.sin(P2)], axis=-1)

    def jac(self, X):
        """d Psi / d(u, v, tau), shape (..., 2, 3)."""
        X = np.asarray(X, float)
        u, v, tau = X[..., 0], X[..., 1], X[..., 2]
        P1, T1, P2, T2 = self.phases(u, v)
        dP1, dT1, dP2, dT2 = self.dphases(u, v)
        c1, s1, c2, s2 = np.cos(P1), np.sin(P1), np.cos(T1), np.sin(T1)
        c3, s3, c4, s4 = np.cos(T2), np.sin(T2), np.cos(P2), np.sin(P2)
        r1 = np.stack([dP1 * (-s1 * c2 - tau * c1 * s2), dT1 * (-c1 * s2 - tau * s1 * c2), -s1 * s2], axis=-1)
        r2 = np.stack([dP2 * (-c3 * s4 - tau * s3 * c4), dT2 * (-s3 * c4 - tau * c3 * s4), -s3 * s4], axis=-1)
        return np.stack([r1, r2], axis=-2)

    def dpsi_deps(self, X):
        """d Psi / d(eps_A, eps_B) at X, shape (2, 2)."""
        u, v, tau = X
        p, q, r, s = self.p, self.q, self.r, self.s
        P1, T1, P2, T2 = self.phases(u, v)
        dPsi1_dP1 = -np.sin(P1) * np.cos(T1) - tau * np.cos(P1) * np.sin(T1)
        dPsi1_dT1 = -np.cos(P1) * np.sin(T1) - tau * np.sin(P1) * np.cos(T1)
        dPsi2_dP2 = -np.cos(T2) * np.sin(P2) - tau * np.sin(T2) * np.cos(P2)
        dPsi2_dT2 = -np.sin(T2) * np.cos(P2) - tau * np.cos(T2) * np.sin(P2)
        return np.array([[dPsi1_dP1 * (q - r) * math.sin(u), dPsi1_dT1 * (-(s + p)) * math.sin(v)],
                         [dPsi2_dP2 * (-r) * math.sin(u), dPsi2_dT2 * (-s) * math.sin(v)]])

    def boundary(self, X):
        """rho(a), rho(b), rho(c) as unit quaternions, from the words (31) of [HHK18]."""
        X = np.asarray(X, float)
        u, v, tau = X[..., 0], X[..., 1], np.clip(X[..., 2], -1.0, 1.0)
        QA = np.broadcast_to(np.array([1.0, 0.0, 0.0]), u.shape + (3,))
        QB = np.stack([tau, np.sqrt(np.maximum(0.0, 1 - tau * tau)), np.zeros_like(tau)], axis=-1)
        P1, T1, P2, T2 = self.phases(u, v)
        a = qmul(qexp(P1, QA), qexp(T1, QB))
        b = qmul(qexp(T2, QB), qexp(P2, QA))
        x = qexp(self.s * self.eB * np.sin(v) + self.r * v, QB)
        c = qmul(qmul(qconj(x), a), x)
        return a, b, c

    def pillow(self, X):
        """(gamma, theta) with gamma in [0, pi], theta in [0, 2 pi)."""
        a, b, c = self.boundary(X)
        av, bv, cv = a[..., 1:], b[..., 1:], c[..., 1:]
        cg = np.clip(np.sum(av * bv, -1), -1.0, 1.0)
        g = np.arccos(cg)
        sg = np.sin(g)
        e2 = (bv - cg[..., None] * av) / np.where(sg > 1e-9, sg, 1.0)[..., None]
        # on an edge (b = +-a) the frame is completed by c instead
        cp = cv - np.sum(cv * av, -1)[..., None] * av
        nc = np.linalg.norm(cp, axis=-1)
        e2 = np.where((sg > 1e-9)[..., None], e2, cp / np.where(nc > 1e-12, nc, 1.0)[..., None])
        th = np.mod(np.arctan2(np.sum(cv * e2, -1), np.sum(cv * av, -1)), TAU)
        return np.stack([g, th], axis=-1)

    def residuals(self, X):
        """max over X of |Psi| and of the deviation of a, b, c from being traceless."""
        a, b, c = self.boundary(X)
        return float(np.abs(self.psi(X)).max()), float(max(np.abs(a[..., 0]).max(), np.abs(b[..., 0]).max(),
                                                             np.abs(c[..., 0]).max()))


# ============================================================================= tracing W
def slice_points(T, nslice=900, ngrid=6000):
    """all solutions with |tau| < 1 on the slices u = const and v = const (vectorized bisection on
    F = C1 S2 - C2 S1, the resultant of Psi in tau)."""
    def CS(u, v):
        P1, T1, P2, T2 = T.phases(u, v)
        return np.cos(P1) * np.cos(T1), np.sin(P1) * np.sin(T1), np.cos(T2) * np.cos(P2), np.sin(T2) * np.sin(P2)

    def F(u, v):
        C1, S1, C2, S2 = CS(u, v)
        return C1 * S2 - C2 * S1

    out = []
    grid = np.linspace(1e-7, PI - 1e-7, ngrid)
    ws = np.linspace(PI / (2 * nslice), PI - PI / (2 * nslice), nslice)
    for axis in (0, 1):
        W, Z = np.meshgrid(ws, grid, indexing='ij')
        Fv = F(W, Z) if axis == 0 else F(Z, W)
        si, zi = np.nonzero(np.sign(Fv[:, :-1]) * np.sign(Fv[:, 1:]) < 0)
        lo, hi, w = grid[zi].copy(), grid[zi + 1].copy(), ws[si]
        flo = Fv[si, zi]
        for _ in range(55):
            mid = 0.5 * (lo + hi)
            fm = F(w, mid) if axis == 0 else F(mid, w)
            same = (fm > 0) == (flo > 0)
            lo = np.where(same, mid, lo); flo = np.where(same, fm, flo); hi = np.where(same, hi, mid)
        z = 0.5 * (lo + hi)
        u, v = (w, z) if axis == 0 else (z, w)
        C1, S1, C2, S2 = CS(u, v)
        tau = np.where(np.abs(S1) > np.abs(S2), C1 / np.where(S1 == 0, 1, S1), C2 / np.where(S2 == 0, 1, S2))
        X = np.c_[u, v, tau]
        ok = (np.abs(tau) < 1) & (np.abs(np.c_[C1 - S1 * tau, C2 - S2 * tau]).max(1) < 1e-8)
        out.append(X[ok])
    return np.vstack(out)


def _nullvec(J):
    _, sv, Vt = np.linalg.svd(J)
    return Vt[-1], sv


def _correct(T, X, tvec, it=8):
    for _ in range(it):
        g = T.psi(X)
        if np.abs(g).max() < 1e-12:
            return X, True
        M = np.vstack([T.jac(X), tvec])
        try:
            X = X + np.linalg.solve(M, np.r_[-g, 0.0])
        except np.linalg.LinAlgError:
            return X, False
    return X, np.abs(T.psi(X)).max() < 1e-10


def _inbox(X):
    return 0 <= X[0] <= PI and 0 <= X[1] <= PI and -1 <= X[2] <= 1


def trace_dir(T, X0, sgn, h0=2e-3, hmin=1e-10, maxlen=2e5, angtol=0.08):
    """pseudo-arclength continuation from X0 in the direction sgn * (null vector); stops on the boundary of the
    box or when the curve closes up.  Returns (points, status, smallest second singular value seen)."""
    pts = [X0.copy()]
    X = X0.copy()
    t, sv = _nullvec(T.jac(X)); t = sgn * t
    t0 = t.copy()
    h = h0
    minsv = sv[1]
    L = 0.0
    while L < maxlen:
        Xp = X + h * t
        Xn, ok = _correct(T, Xp, t)
        if ok:
            tn, svn = _nullvec(T.jac(Xn))
            if np.dot(tn, t) < 0:
                tn = -tn
            if math.acos(min(1.0, abs(np.dot(tn, t)))) > angtol or np.linalg.norm(Xn - Xp) > 0.3 * h:
                ok = False
        if not ok:
            h *= 0.5
            if h < hmin:
                return np.array(pts), 'stuck', minsv
            continue
        if not _inbox(Xn):
            lo, hi = 0.0, h
            for _ in range(60):
                mid = 0.5 * (lo + hi)
                Xm, okm = _correct(T, X + mid * t, t)
                if okm and _inbox(Xm):
                    lo = mid
                else:
                    hi = mid
            Xb, _ = _correct(T, X + lo * t, t)
            pts.append(np.clip(Xb, [0, 0, -1], [PI, PI, 1]))
            return np.array(pts), 'boundary', minsv
        minsv = min(minsv, svn[1])
        L += np.linalg.norm(Xn - X)
        X, t = Xn, tn
        pts.append(X.copy())
        if L > 20 * h0 and np.linalg.norm(X - X0) < 1.5 * h0 and np.dot(t, t0) > 0.9:
            pts.append(X0.copy())
            return np.array(pts), 'closed', minsv
        h = min(h0, h * 1.6)
    return np.array(pts), 'maxlen', minsv


class PointIndex:
    """uniform-grid index of points in R^3 for distance queries below a fixed radius."""

    def __init__(self, pts, cell):
        self.cell = cell
        self.pts = np.asarray(pts)
        keys = np.floor(self.pts / cell).astype(np.int64)
        order = np.lexsort(keys.T)
        self.pts, keys = self.pts[order], keys[order]
        self.buckets = {}
        if len(keys):
            brk = np.nonzero(np.any(np.diff(keys, axis=0) != 0, axis=1))[0] + 1
            for a, b in zip(np.r_[0, brk], np.r_[brk, len(keys)]):
                self.buckets[tuple(keys[a])] = (a, b)

    def near(self, X, radius):
        """distance from X to the nearest indexed point if it is below radius (else inf)."""
        k = np.floor(np.asarray(X) / self.cell).astype(np.int64)
        r = int(math.ceil(radius / self.cell))
        best = math.inf
        for dx in range(-r, r + 1):
            for dy in range(-r, r + 1):
                for dz in range(-r, r + 1):
                    ab = self.buckets.get((k[0] + dx, k[1] + dy, k[2] + dz))
                    if ab:
                        d = np.min(np.linalg.norm(self.pts[ab[0]:ab[1]] - X, axis=1))
                        best = min(best, d)
        return best if best < radius else math.inf


def _dense(pts, step):
    d = np.r_[0, np.cumsum(np.linalg.norm(np.diff(pts, axis=0), axis=1))]
    ss = np.r_[np.arange(0, d[-1], step), d[-1]]
    return np.c_[[np.interp(ss, d, pts[:, j]) for j in range(pts.shape[1])]].T


def trace_components(T, seeds, h0=2e-3, claim_tol=2e-2):
    """trace every component of W through the seeds: a seed within claim_tol of a traced component is not used
    again.  Returns a list of dicts (pts, kind in {'arc', 'circle', ...}, minsv)."""
    comps = []
    claimed = np.zeros(len(seeds), bool)
    seed_index = PointIndex(seeds, claim_tol)
    while not claimed.all():
        k = int(np.nonzero(~claimed)[0][0])
        X0 = seeds[k]
        f, st1, m1 = trace_dir(T, X0, +1, h0)
        if st1 == 'closed':
            pts, kind, msv = f, 'circle', m1
        else:
            b, st2, m2 = trace_dir(T, X0, -1, h0)
            pts = np.vstack([b[::-1], f[1:]])
            kind = 'arc' if st1 == st2 == 'boundary' else f'?{st1}/{st2}'
            msv = min(m1, m2)
        R = PointIndex(_dense(pts, claim_tol / 4), claim_tol)
        # claim the seeds within claim_tol of the traced polyline; only seeds in cells next to an occupied
        # cell need an exact test
        occ = set()
        for key in R.buckets:
            for dx in (-1, 0, 1):
                for dy in (-1, 0, 1):
                    for dz in (-1, 0, 1):
                        occ.add((key[0] + dx, key[1] + dy, key[2] + dz))
        keys = np.floor(seeds / claim_tol).astype(np.int64)
        for i in np.nonzero(~claimed)[0]:
            if tuple(keys[i]) in occ and R.near(seeds[i], claim_tol) < claim_tol:
                claimed[i] = True
        claimed[k] = True
        comps.append(dict(pts=pts, kind=kind, minsv=msv))
    return comps


def seed_coverage(seeds, comps, radius=1e-3):
    """largest distance from a seed to the traced set (capped at radius)."""
    R = PointIndex(np.vstack([_dense(c['pts'], radius / 4) for c in comps]), radius)
    return max(min(R.near(X, radius), radius) for X in seeds)


def project(T, X, it=10):
    """minimal-norm Newton projection of points X (N x 3) onto W."""
    X = np.array(X, float)
    for _ in range(it):
        G = T.psi(X)
        if np.abs(G).max() < 1e-13:
            break
        J = T.jac(X)
        Jt = np.swapaxes(J, -1, -2)
        X = X - (Jt @ np.linalg.solve(J @ Jt, G[..., None]))[..., 0]
        X[:, 2] = np.clip(X[:, 2], -1.0, 1.0)
    return X


def p_distance(P1, P2):
    """distance in the pillowcase metric (minimum over the action of G) of points given as (gamma, theta)."""
    best = None
    for sg in (1.0, -1.0):
        d = np.mod(sg * P2 - P1 + PI, TAU) - PI
        n = np.hypot(d[..., 0], d[..., 1])
        best = n if best is None else np.minimum(best, n)
    return best


def refine(T, pts, dimg, maxturn=0.15, maxpass=60):
    """insert points (projected onto W) until consecutive image points are at most dimg apart in P and the
    image polyline turns by at most maxturn (radians) at every vertex."""
    pts = np.asarray(pts, float)
    for _ in range(maxpass):
        P = T.pillow(pts)
        d = p_distance(P[:-1], P[1:])
        m = np.where(d > dimg, np.ceil(d / dimg), 1).astype(int)
        L = lift(P)
        v = np.diff(L, axis=0)
        ang = np.arctan2(v[:, 1], v[:, 0])
        turn = np.abs(np.mod(np.diff(ang) + PI, TAU) - PI)
        sharp = np.nonzero((turn > maxturn) & (d[:-1] > 1e-9) & (d[1:] > 1e-9))[0]
        m[sharp] = np.maximum(m[sharp], 2)
        m[sharp + 1] = np.maximum(m[sharp + 1], 2)
        m = np.minimum(m, 400)
        bad = np.nonzero(m > 1)[0]
        if len(bad) == 0:
            break
        new, where = [], []
        for i in bad:
            s = np.arange(1, m[i])[:, None] / m[i]
            new.append(pts[i] + s * (pts[i + 1] - pts[i]))
            where.append(np.full(m[i] - 1, i + 1))
        new = project(T, np.vstack(new))
        pts = np.insert(pts, np.concatenate(where), new, axis=0)
    return pts


def trace_variety(T, nslice=900, ngrid=6000, h0=2e-3, dimg=3e-3):
    seeds = slice_points(T, nslice, ngrid)
    comps = trace_components(T, seeds, h0)
    for c in comps:
        c['pts'] = refine(T, c['pts'], dimg)
        c['L'] = lift(T.pillow(c['pts']))
    return comps, seeds


# ============================================================================= lifts to R^2
def lift(P):
    """continuous lift to R^2 of a sequence of pillowcase points (gamma, theta)."""
    P = np.asarray(P, float)
    out = np.empty_like(P)
    out[0] = P[0]
    g, t = P[:, 0].tolist(), P[:, 1].tolist()
    pg, pt = g[0], t[0]
    for i in range(1, len(P)):
        best = None
        for sg in (1.0, -1.0):
            G0, T0 = sg * g[i], sg * t[i]
            cg = G0 + TAU * round((pg - G0) / TAU)
            ct = T0 + TAU * round((pt - T0) / TAU)
            d = (cg - pg) ** 2 + (ct - pt) ** 2
            if best is None or d < best[0]:
                best = (d, cg, ct)
        pg, pt = best[1], best[2]
        out[i] = (pg, pt)
    return out


def arc_lift(L):
    """the lift of the arc that starts at the lattice point (0,0), at an end mapping to the corner (0,0), and
    enters {gamma > 0}; endpoints snapped to the lattice."""
    L = np.array(L)
    c0 = np.round(L[0] / PI).astype(int)
    if not (c0[0] % 2 == 0 and c0[1] % 2 == 0):
        L = L[::-1].copy()
        c0 = np.round(L[0] / PI).astype(int)
    L = L - c0 * PI
    if L[min(40, len(L) - 1), 0] < 0:
        L = -L
    L[0] = 0.0
    L[-1] = np.round(L[-1] / PI) * PI
    return L


def circle_lift(L, periods):
    """lift of a circle over the given number of periods (L is one period, closed in P); returns the
    multi-period polyline and the displacement per period."""
    Lc = L[:-1]
    disp = L[-1] - L[0]
    lo = -(periods // 2)
    M = np.vstack([Lc + j * disp for j in range(lo, lo + periods)] + [Lc[:1] + (lo + periods) * disp])
    return M, disp


# ============================================================================= the earring
def strand(sign, k, eps, t):
    t = np.asarray(t, float)
    P = np.stack([t + eps * np.sin(t) + PI / 2, t - eps * np.sin(t) + PI / 2], axis=-1)
    if sign < 0:
        P = -P
    return P + np.array([0.0, TAU * k])


def strand_theta(sign, k, eps, gam):
    """theta of the strand S^k_sign above gamma (strands are graphs over gamma) and its parameter t."""
    target = np.asarray(gam, float) - PI / 2 if sign > 0 else -np.asarray(gam, float) - PI / 2
    t = np.array(target, dtype=float)
    for _ in range(50):
        t = t - (t + eps * np.sin(t) - target) / (1 + eps * np.cos(t))
    th = t - eps * np.sin(t) + PI / 2
    return (th if sign > 0 else -th) + TAU * k, t


def L0_line_angle(t, eps):
    """angle in [0, pi) of the tangent line of L0 at parameter t (the same for both strand families)."""
    return math.atan2(1 - eps * math.cos(t), 1 + eps * math.cos(t))


def strand_path(sign, k, eps, g0, g1, n=3000):
    gs = np.linspace(g0, g1, n)
    return np.c_[gs, strand_theta(sign, k, eps, gs)[0]]


def generators(L, eps):
    """transverse intersections of the polyline L (in R^2) with all strands, in the order along L."""
    out = []
    for sign in (1, -1):
        th, _ = strand_theta(sign, 0, eps, L[:, 0])
        off = L[:, 1] - th                                       # = 2 pi k exactly on S^k_sign
        kk = np.floor(off / TAU)
        for i in np.nonzero(kk[:-1] != kk[1:])[0]:
            lo_, hi_ = sorted((off[i], off[i + 1]))
            for k in range(math.ceil(lo_ / TAU), math.floor(hi_ / TAU) + 1):
                if not (lo_ < TAU * k < hi_):
                    continue
                a, b, fa = 0.0, 1.0, off[i] - TAU * k
                for _ in range(60):
                    m = 0.5 * (a + b)
                    Pm = L[i] + m * (L[i + 1] - L[i])
                    fm = Pm[1] - strand_theta(sign, 0, eps, Pm[0])[0] - TAU * k
                    if (fm > 0) == (fa > 0):
                        a, fa = m, fm
                    else:
                        b = m
                m = 0.5 * (a + b)
                Pm = L[i] + m * (L[i + 1] - L[i])
                _, tpar = strand_theta(sign, 0, eps, Pm[0])
                slope = (1 - eps * math.cos(tpar)) / (1 + eps * math.cos(tpar))
                out.append(dict(i=int(i), pos=float(i + m), pt=Pm, sign=sign, k=k, t=float(tpar),
                                label='x+' if slope < 1 else 'x-'))
    out.sort(key=lambda d: d['pos'])
    return out


# ============================================================================= polylines and topology
def resample(L, step):
    return _dense(np.asarray(L, float), step)


def polyline_between(L, pos0, pos1):
    """sub-polyline of L between fractional positions pos0 -> pos1 (either order)."""
    def pt(pos):
        i = min(int(math.floor(pos)), len(L) - 2)
        return L[i] + (pos - i) * (L[i + 1] - L[i])
    if pos0 <= pos1:
        mid = L[int(math.floor(pos0)) + 1:int(math.floor(pos1)) + 1]
    else:
        mid = L[int(math.floor(pos1)) + 1:int(math.floor(pos0)) + 1][::-1]
    return np.vstack([pt(pos0), mid, pt(pos1)])


def signed_area(loop):
    x, y = loop[:, 0], loop[:, 1]
    return 0.5 * float(np.sum(x * np.roll(y, -1) - np.roll(x, -1) * y))


def lattice_windings(loop, pad=1):
    """nonzero winding numbers of the closed polyline about the lattice points (keys in units of pi)."""
    loop = np.vstack([loop, loop[:1]])
    lo_ = np.floor(loop.min(0) / PI).astype(int) - pad
    hi_ = np.ceil(loop.max(0) / PI).astype(int) + pad
    out = {}
    for i in range(lo_[0], hi_[0] + 1):
        d = loop - np.array([i * PI, 0.0])
        for j in range(lo_[1], hi_[1] + 1):
            e = d - np.array([0.0, j * PI])
            a = np.arctan2(e[:, 1], e[:, 0])
            w = np.sum(np.mod(np.diff(a) + PI, TAU) - PI) / TAU
            if abs(w) > 1e-3:
                out[(i, j)] = int(round(w))
    return out


def reduce_word(w):
    out = []
    for g in w:
        if out and out[-1][0] == g[0] and out[-1][1] == -g[1]:
            out.pop()
        else:
            out.append(g)
    return out


def cyclic_reduce(w):
    w = reduce_word(w)
    while len(w) >= 2 and w[0][0] == w[-1][0] and w[0][1] == -w[-1][1]:
        w = w[1:-1]
    return w


def gap_word(path, merged=()):
    """class of a path in R^2 minus the lattice: the reduced sequence of gaps it crosses on the vertical lines
    gamma = I pi (gap (I, J) is the segment from (I pi, J pi) to (I pi, (J+1) pi)).  `merged` lists lattice points
    that are not removed (ends of an arc); the two gaps next to such a point count as one."""
    P = np.asarray(path)
    mg = {(I, J): (I, J - 1) for (I, J) in merged}
    w = []
    for a, b in zip(P[:-1], P[1:]):
        xa, xb = a[0] / PI, b[0] / PI
        fa, fb = math.floor(xa), math.floor(xb)
        if fa == fb:
            continue
        step = 1 if xb > xa else -1
        for I in (range(fa + 1, fb + 1) if step > 0 else range(fa, fb, -1)):
            s = (I - xa) / (xb - xa)
            y = (a[1] + s * (b[1] - a[1])) / PI
            J = math.floor(y)
            w.append((mg.get((I, J), (I, J)), step))
    return reduce_word(w)


def tree_word(path):
    """word in pi_1(P*) = F(X, Y, Z) of a path in R^2 minus the lattice (base point in the open front face), read
    from its crossings with the preimage of the tree formed by the left edge (letter X), the bottom edge
    theta = 0 (Y) and the right edge (Z)."""
    w = []
    P = np.asarray(path)
    for a, b in zip(P[:-1], P[1:]):
        ev = []
        ga, gb = a[0] / PI, b[0] / PI
        if math.floor(ga) != math.floor(gb):
            step = 1 if gb > ga else -1
            for m in (range(math.floor(ga) + 1, math.floor(gb) + 1) if step > 0 else range(math.floor(ga), math.floor(gb), -1)):
                s = (m - ga) / (gb - ga)
                up = ((a[1] + s * (b[1] - a[1])) % TAU) < PI
                ev.append((s, 'X' if m % 2 == 0 else 'Z', step * (1 if up else -1)))
        ta, tb = a[1] / TAU, b[1] / TAU
        if math.floor(ta) != math.floor(tb):
            step = 1 if tb > ta else -1
            for n in (range(math.floor(ta) + 1, math.floor(tb) + 1) if step > 0 else range(math.floor(ta), math.floor(tb), -1)):
                s = (n - ta) / (tb - ta)
                right = ((a[0] + s * (b[0] - a[0])) % TAU) < PI
                ev.append((s, 'Y', -step * (1 if right else -1)))
        ev.sort()
        w.extend((L, e) for _, L, e in ev)
    return reduce_word(w)


Z_OF_LETTER = {'X': 1, 'Y': 2, 'Z': 1}


def z_class(path):
    """z in Z/4 of a loop in P*: 1 on a small counterclockwise loop about a corner (Section 2.3)."""
    w = tree_word(path)
    return sum(Z_OF_LETTER[L] * e for L, e in w) % 4, w


def word_str(w):
    return ''.join(L if e > 0 else L.lower() for L, e in w)


def corner_loops_z():
    """z of small counterclockwise loops about the four corners (all should be 1)."""
    out = {}
    for name, c in (('(0,0)', (0, 0)), ('(pi,pi)', (PI, PI)), ('(pi,0)', (PI, 0)), ('(0,pi)', (0, PI))):
        ph = np.linspace(-PI / 2 + 0.3, PI / 2 + 0.3, 400)          # half a turn in R^2 = one turn in P
        out[name] = z_class(np.c_[c[0] + 0.2 * np.cos(ph), c[1] + 0.2 * np.sin(ph)])[0]
    return out


def seg_crossings(P, Q=None, cell=0.05, skip_adjacent=2):
    """proper crossings between segments of the polylines P and Q (or of P with itself)."""
    self_ = Q is None
    Q = P if self_ else Q
    P, Q = np.asarray(P), np.asarray(Q)
    grid = {}
    for j in range(len(Q) - 1):
        a, b = Q[j], Q[j + 1]
        for cx in range(int(math.floor(min(a[0], b[0]) / cell)), int(math.floor(max(a[0], b[0]) / cell)) + 1):
            for cy in range(int(math.floor(min(a[1], b[1]) / cell)), int(math.floor(max(a[1], b[1]) / cell)) + 1):
                grid.setdefault((cx, cy), []).append(j)
    seen, res = set(), []
    for i in range(len(P) - 1):
        a, b = P[i], P[i + 1]
        cand = set()
        for cx in range(int(math.floor(min(a[0], b[0]) / cell)), int(math.floor(max(a[0], b[0]) / cell)) + 1):
            for cy in range(int(math.floor(min(a[1], b[1]) / cell)), int(math.floor(max(a[1], b[1]) / cell)) + 1):
                cand.update(grid.get((cx, cy), ()))
        for j in cand:
            if self_ and (j < i or j <= i + skip_adjacent):
                continue
            c, d = Q[j], Q[j + 1]
            r_, s_ = b - a, d - c
            den = r_[0] * s_[1] - r_[1] * s_[0]
            if den == 0:
                continue
            qp = c - a
            t = (qp[0] * s_[1] - qp[1] * s_[0]) / den
            u = (qp[0] * r_[1] - qp[1] * r_[0]) / den
            if 0 <= t < 1 and 0 <= u < 1 and (i, j) not in seen:
                seen.add((i, j))
                res.append((i, j, t, u, a + t * r_))
    return res


def direction_changes(f, trim=5):
    """number of sign changes of the increments of f (ignoring zero increments and `trim` points at each end)."""
    d = np.diff(np.asarray(f)[trim:len(f) - trim])
    s = np.sign(d[d != 0])
    return int(np.sum(s[1:] != s[:-1]))


def tangent_passages(L, trim=5):
    """number of times the tangent line of the polyline passes the line field of slope one (angle pi/4 mod pi)."""
    d = np.diff(np.asarray(L)[trim:len(L) - trim], axis=0)
    d = d[np.linalg.norm(d, axis=1) > 0]
    ang = np.unwrap(2 * np.arctan2(d[:, 1], d[:, 0])) / 2
    k = np.floor((ang - PI / 4 - 1e-9) / PI)
    return int(np.sum(np.abs(np.diff(k))))


# ============================================================================= grading formula (2.2)
def _line_angle(v):
    return math.atan2(v[1], v[0]) % PI


def _mu(angles, delta=1e-9):
    a = np.unwrap(2 * np.asarray(angles)) / 2
    f = lambda x: math.floor((x - PI / 4 - delta) / PI)
    return f(a[-1]) - f(a[0])


def _tau3(a0, a1, a=PI / 4):
    """triple index: 1 iff the clockwise rotation from the line of angle a0 to that of angle a1 passes a."""
    t = (a0 - a1) % PI
    d = (a0 - a) % PI
    return 1 if 0 < d < t else 0


def grading(L, p, q, eps, forward=True, alpha1=None):
    """gr(p, q) in Z/4 by (2.2): alpha_0 along L0 from p to q (forward or backward in the parameter of L0),
    alpha_1 along L1 from q to p (by default the sub-path of the polyline L between them)."""
    tp, tq = p['t'], q['t']
    m = (math.floor((tp - tq) / TAU) + 1) if forward else (math.ceil((tp - tq) / TAU) - 1)
    ts = np.linspace(tp, tq + TAU * m, 3000)
    a0 = strand(p['sign'], p['k'], eps, ts)
    mu0 = _mu([L0_line_angle(t, eps) for t in ts])

    def h(P):                       # the deck transformation taking the lift of q to the end of alpha_0
        P = np.asarray(P, float)
        return (p['sign'] * q['sign'] * (P - np.array([0.0, TAU * q['k']])) + p['sign'] * TAU * m * np.array([1.0, 1.0])
                + np.array([0.0, TAU * p['k']]))
    assert np.allclose(h(q['pt']), a0[-1], atol=1e-6)
    a1 = alpha1 if alpha1 is not None else polyline_between(L, q['pos'], p['pos'])
    a1h = np.array([h(P) for P in a1])
    ang1 = [_line_angle(a1[k + 1] - a1[k]) for k in range(len(a1) - 1) if np.linalg.norm(a1[k + 1] - a1[k]) > 1e-12]
    mu1 = _mu(ang1)
    line_L1 = lambda g: _line_angle(L[g['i'] + 1] - L[g['i']])
    tp_ = _tau3(L0_line_angle(tp, eps), line_L1(p))
    tq_ = _tau3(L0_line_angle(tq, eps), line_L1(q))
    z, _ = z_class(np.vstack([a0, a1h[1:]]))
    return (mu0 + mu1 + tp_ - tq_ + z) % 4


def grading_both(L, p, q, eps):
    """gr(p, q) with alpha_0 taken in both directions along L0; returns (value, directions agree)."""
    a, b = grading(L, p, q, eps, True), grading(L, p, q, eps, False)
    return a, a == b


# ============================================================================= bigons
def bigon_candidates(L, gens, eps, sources=None):
    """for each ordered pair (p, q) of generators on the same strand, the closed curve formed by the strand from
    p to q and the sub-path of L from q to p (Lemma 6.4).  It bounds a bigon from p to q exactly when it is
    null-homotopic in R^2 minus the lattice and is the counterclockwise boundary of an immersed disc with convex
    corners; here: trivial windings and gap word, positive signed area, and no self-crossings."""
    out = []
    for p in (sources if sources is not None else gens):
        for q in gens:
            if q is p or p['sign'] != q['sign'] or p['k'] != q['k']:
                continue
            a0 = strand_path(p['sign'], p['k'], eps, p['pt'][0], q['pt'][0])
            a1 = polyline_between(L, q['pos'], p['pos'])
            loop = np.vstack([a0, a1[1:]])
            W = lattice_windings(loop[:-1])
            gw = gap_word(np.vstack([loop, loop[:1]]))
            area = signed_area(loop)
            simple = None
            if not W and not gw:
                simple = len(seg_crossings(resample(np.vstack([loop, loop[:1]]), min(0.2 * eps, 0.002)),
                                           cell=0.02, skip_adjacent=2)) == 0
            out.append(dict(p=p, q=q, windings=W, word_len=len(gw), area=area, simple=simple,
                            bigon=(not W and not gw and area > 0 and simple)))
    return out


def rank_f2(M):
    M = np.array(M, dtype=np.int64) % 2
    r = 0
    for c in range(M.shape[1]):
        piv = next((k for k in range(r, M.shape[0]) if M[k, c]), None)
        if piv is None:
            continue
        M[[r, piv]] = M[[piv, r]]
        for k in range(M.shape[0]):
            if k != r and M[k, c]:
                M[k] ^= M[r]
        r += 1
    return r


# ============================================================================= the complex of a traced variety
def analyse_complex(comps, eps, sigma, gradings=True, periods=5):
    """generators, bigons, gradings (absolute on the arc via gr(r_+) = sigma, relative on circles) and
    homology of C(L0, L1) for the traced components.  Returns a dict."""
    # 'odd' collects null-homotopic counterclockwise candidate loops that are not simple (none occur here)
    res = dict(arc=None, circles=[], ngen=0, nbigon=0, rank_d=0, odd=[])
    for c in comps:
        if c['kind'] == 'arc':
            L = arc_lift(c['L'])
            G = generators(L, eps)
            ir = min(range(len(G)), key=lambda j: np.hypot(*G[j]['pt'])) if G else None
            for j, g in enumerate(G):
                g['rplus'] = (j == ir)
            cands = bigon_candidates(L, G, eps)
            bigons = [(G.index(b['p']), G.index(b['q'])) for b in cands if b['bigon']]
            res['odd'] += [b for b in cands if b['simple'] is False and b['area'] > 0]
            A = dict(L=L, gens=G, bigons=bigons, cands=cands, end=tuple(int(v) for v in np.round(L[-1] / PI)))
            if gradings and G:
                gr, agree = [], True
                for j, g in enumerate(G):
                    if j == ir:
                        gr.append(sigma % 4)
                        continue
                    v, ok = grading_both(L, g, G[ir], eps)
                    agree &= ok
                    gr.append((sigma + v) % 4)
                A['gr'], A['agree'] = gr, agree
                # gr(x^+, x^-) = 1 for the two generators over each crossing with a line Delta_k
                pairs = []
                for a, b in zip(G[:-1], G[1:]):
                    if a.get('rplus') or b.get('rplus') or a['label'] == b['label']:
                        continue
                    if abs((a['pt'][1] - a['pt'][0]) - (b['pt'][1] - b['pt'][0])) < 6 * eps:
                        xp, xm = (a, b) if a['label'] == 'x+' else (b, a)
                        pairs.append(grading_both(L, xp, xm, eps)[0])
                A['pair_gr'] = pairs
            d = np.zeros((len(G), len(G)), int)
            for i, j in bigons:
                d[j, i] ^= 1
            A['rank_d'] = rank_f2(d)
            res['arc'] = A
            res['ngen'] += len(G); res['nbigon'] += len(bigons); res['rank_d'] += A['rank_d']
        elif c['kind'] == 'circle':
            M, disp = circle_lift(c['L'], periods)
            G = generators(M, eps)
            lo_, hi_ = len(M) * (periods // 2) / periods, len(M) * (periods // 2 + 1) / periods
            Gm = [g for g in G if lo_ <= g['pos'] < hi_]
            cands = bigon_candidates(M, G, eps, sources=Gm)
            bigons = [b for b in cands if b['bigon']]
            res['odd'] += [b for b in cands if b['simple'] is False and b['area'] > 0]
            C = dict(disp=disp, gens=Gm, ncand=len(cands), nbigon=len(bigons), M=M, allgens=G)
            if gradings and Gm:
                base = Gm[0]
                rel, agree = [], True
                per = len(M) / periods
                for g in Gm:
                    if g is base:
                        rel.append(0)
                        continue
                    vals = set()
                    for shift in (0, -1, 1):     # the generator in this period, and its copies one period away
                        cand = [h for h in G if abs(h['pos'] - (g['pos'] + shift * per)) < 3 and h['sign'] == g['sign']]
                        for h in cand:
                            vals.update(grading_both(M, h, base, eps)[:1])
                    agree &= len(vals) == 1
                    rel.append(min(vals))
                C['rel'], C['agree'] = rel, agree
            res['circles'].append(C)
            res['ngen'] += len(Gm); res['nbigon'] += len(bigons)
    return res


def circle_degree_pattern(C):
    """for a circle with four generators: (one generator in each relative grading, the two x^- differ by 2,
    each x^+ is one above an x^-)."""
    rel, labels = C['rel'], [g['label'] for g in C['gens']]
    xm = [r for r, l in zip(rel, labels) if l == 'x-']
    xp = [r for r, l in zip(rel, labels) if l == 'x+']
    return (len(rel) == 4 and sorted(rel) == [0, 1, 2, 3] and len(xm) == 2 and (xm[0] - xm[1]) % 4 == 2
            and sorted((x + 1) % 4 for x in xm) == sorted(xp))


==> anc/code/twisted_alexander.py <==
#!/usr/bin/env python3
r"""Section 5.2-5.3 and Appendix A.1(iii): Alexander polynomials, determinants and signatures of the twisted torus
knots T(3, n; 2, m), the closures of (sigma_1 sigma_2)^n sigma_1^(2m).

Reduced Burau representation of B_3: psi(sigma_1) = [[-t, 1], [0, 1]], psi(sigma_2) = [[1, 0], [t, -t]], and
Delta of a closed 3-braid knot = det(I - psi(beta)) / (1 + t + t^2) up to a unit.  The script checks:

  (1) the matrix facts in the proof of Proposition 5.4: the braid relation, P = psi(sigma_1 sigma_2) has trace -t and
      determinant t^2 and P^3 = t^3 I, psi(sigma_1)^j = [[(-t)^j, (1 - (-t)^j)/(1 + t)], [0, 1]], and the trace and
      determinant of X = t^(3 nu) P psi(sigma_1)^(2M);
  (2) formula (5.1) for F_{nu,M} and the three telescoping identities of the proof, as identities of rational
      functions in independent variables t, W = t^(3 nu), T = t^(2M), together with the case n = 3 nu + 2;
  (3) Lemma 5.3 in the Burau representation, for nu, m <= 10 (the lemma is proved by hand);
  (4) Proposition 5.4 exactly: for every n <= 80 prime to 3 and 0 <= m <= 20 (1092 knots) the Burau Alexander
      polynomial equals the closed form, its coefficients lie in {-1, 0, 1}, its degree is 2(n + m - 1), and
      ell = 4 nu + 2M + 1; for n = 1, 2 (mod 6), n >= 7, this equals |sigma| + 1 with sigma = -(4 nu + 2M)
      (Proposition 5.5); the example T(3,7;2,2) of Section 5.2;
  (5) Proposition 5.5: the matrices at t = -1 in its proof, symbolically in m, and det T(3,n;2,m) = 2m + 1
      (n = 1 mod 6) or 2m + 3 (n = 2 mod 6) for 7 <= n <= 50 and 0 <= m <= 20; |sigma(T(3,n))| = 2(n-1) - 4 floor(n/6)
      equals 4 nu or 4 nu + 2;
  (6) the case n = 5 (Theorem 4.4): the closure of (sigma_1 sigma_2)^5 sigma_1^(2m) has the Alexander polynomial (3.2)
      of P(-2, 3, 5 + 2m), with ell = q + 2 and Delta(-1) = 6 - q, for 0 <= m <= 23;
  (7) the inputs of Lemma 5.6 for 2 <= nu <= 20, 2 <= M <= 20: the coefficients of t^2 and t^5 vanish, more than three
      consecutive coefficients are nonzero, and det = |2 + (-1)^nu (2M - 1)| < ell; the coefficient of t^5 in (3.2) is 1.

All computations are exact.
"""
import sys
import time

import sympy as sp

t, W, T, X, m_ = sp.symbols('t W T X m')
s1 = sp.Matrix([[-t, 1], [0, 1]])
s2 = sp.Matrix([[1, 0], [t, -t]])
P = s1 * s2
checks = []


def check(desc, ok):
    ok = bool(ok)
    checks.append(ok)
    print(f"  [{'PASS' if ok else 'FAIL'}] {desc}", flush=True)


def zero(expr):
    return sp.simplify(sp.together(expr)) == 0


def mzero(M):
    return sp.simplify(M) == sp.zeros(*M.shape)


def normalize(coeffs):
    c = list(coeffs)
    while c and c[0] == 0:
        c = c[1:]
    while c and c[-1] == 0:
        c = c[:-1]
    if c and c[0] < 0:
        c = [-x for x in c]
    return tuple(c)


def closed_form(nu, M):
    """Proposition 5.4: the coefficients of L + L_mid + L^* (lowest degree first)."""
    d = {}
    for i in range(nu):
        d[3 * i] = d.get(3 * i, 0) + 1
        d[3 * i + 1] = d.get(3 * i + 1, 0) - 1
    for i in range(2 * M + 1):
        d[3 * nu + i] = d.get(3 * nu + i, 0) + (-1) ** i
    top = 6 * nu + 2 * M
    for i in range(nu):
        d[top - 3 * i] = d.get(top - 3 * i, 0) + 1
        d[top - 3 * i - 1] = d.get(top - 3 * i - 1, 0) - 1
    return [d.get(e, 0) for e in range(max(d) + 1)]


def burau_delta(n, m):
    base = sp.eye(2) if n % 3 == 0 else (P if n % 3 == 1 else P ** 2)
    S = sp.Matrix([[t ** (2 * m), sp.cancel((1 - t ** (2 * m)) / (1 + t))], [0, 1]])
    Bm = (t ** (3 * (n // 3)) * base * S).applyfunc(sp.expand)
    det = sp.Poly(sp.expand((sp.eye(2) - Bm).det()), t)
    q, r = sp.div(det, sp.Poly(1 + t + t ** 2, t))
    assert r.is_zero, (n, m)
    return normalize([int(c) for c in q.all_coeffs()[::-1]])


def nuM(n, m):
    return ((n - 1) // 3, m) if n % 3 == 1 else ((n - 2) // 3, m + 1)


def main():
    t0 = time.time()
    print('(1) Burau matrices (proof of Proposition 5.4)')
    check('braid relation psi(s1)psi(s2)psi(s1) = psi(s2)psi(s1)psi(s2)', mzero(s1 * s2 * s1 - s2 * s1 * s2))
    check('P = psi(s1 s2) = [[0,-t],[t,-t]], tr P = -t, det P = t^2, P^3 = t^3 I',
          mzero(P - sp.Matrix([[0, -t], [t, -t]])) and zero(P.trace() + t) and zero(P.det() - t ** 2)
          and mzero(P ** 3 - t ** 3 * sp.eye(2)))
    Sj = sp.Matrix([[X, (1 - X) / (1 + t)], [0, 1]])          # X stands for (-t)^j
    check('psi(s1)^j = [[(-t)^j, (1-(-t)^j)/(1+t)],[0,1]] (induction step, and j <= 40 directly)',
          mzero(Sj * s1 - sp.Matrix([[-t * X, (1 + t * X) / (1 + t)], [0, 1]]))
          and all(mzero(s1 ** j - sp.Matrix([[(-t) ** j, sp.cancel((1 - (-t) ** j) / (1 + t))], [0, 1]]))
                  for j in range(41)))
    ST = sp.Matrix([[T, (1 - T) / (1 + t)], [0, 1]])          # psi(s1)^(2M), T = t^(2M)
    Xm = W * P * ST                                           # W = t^(3 nu)
    check('tr X = -t^(3nu+1) (t + T)/(1 + t) and det X = t^(6nu+2) T',
          zero(Xm.trace() + t * W * (t + T) / (1 + t)) and zero(Xm.det() - t ** 2 * W ** 2 * T))

    print('(2) formula (5.1) and the telescoping identities (W = t^(3nu), T = t^(2M) independent)')
    F = 1 + t ** 2 * W * (1 + T / t) / (1 + t) + t ** 2 * W ** 2 * T
    check('det(I - X) = 1 + t^(3nu+2)(1 + t^(2M-1))/(1+t) + t^(6nu+2M+2)', zero((sp.eye(2) - Xm).det() - F))
    check('M = 0: the middle term is t^(3nu+1)', zero(F.subs(T, 1) - (1 + t * W + t ** 2 * W ** 2)))
    F2 = (sp.eye(2) - W * P ** 2 * ST).det()
    check('n = 3nu+2: det(I - t^(3nu) P^2 psi(s1)^(2M)) = F with T replaced by t^2 T (M -> M + 1)',
          zero(F2 - F.subs(T, t ** 2 * T)))
    L = (1 - t) * (1 - W) / (1 - t ** 3)
    Lstar = W ** 2 * T * L.subs({t: 1 / t, W: 1 / W})
    Lmid = W * (1 + t * T) / (1 + t)
    check('(1+t+t^2) L = 1 - t^(3nu)', zero((1 + t + t ** 2) * L - (1 - W)))
    check('(1+t+t^2) L^* = t^(6nu+2M+2) - t^(3nu+2M+2)', zero((1 + t + t ** 2) * Lstar - (t ** 2 * W ** 2 * T - t ** 2 * W * T)))
    check('(1+t+t^2)(1+t^(2M+1)) - (1+t)(1+t^(2M+2)) = t^2 + t^(2M+1)',
          zero((1 + t + t ** 2) * (1 + t * T) - (1 + t) * (1 + t ** 2 * T) - (t ** 2 + t * T)))
    check('(1+t+t^2) L_mid = t^(3nu) + t^(3nu+2M+2) + t^(3nu+2)(1+t^(2M-1))/(1+t)',
          zero((1 + t + t ** 2) * Lmid - (W + t ** 2 * W * T + t ** 2 * W * (1 + T / t) / (1 + t))))
    check('(1+t+t^2)(L + L_mid + L^*) = F', zero((1 + t + t ** 2) * (L + Lmid + Lstar) - F))

    print('(3) Lemma 5.3 in the Burau representation, nu, m <= 10')
    check('psi(s1^-1 (s1s2)^(3nu+2) s1^(2m) s1) = psi((s1s2)^(3nu+1) s1^(2m+2))',
          all(mzero(s1.inv() * P ** (3 * nu + 2) * s1 ** (2 * m) * s1 - P ** (3 * nu + 1) * s1 ** (2 * m + 2))
              for nu in range(11) for m in range(11)))

    print('(4) Proposition 5.4 exactly: n <= 80 prime to 3, m <= 20')
    t1 = time.time()
    count, ok_cf, ok_coef, ok_deg, ok_norm, ok_sig = 0, True, True, True, True, True
    for n in [n for n in range(4, 81) if n % 3]:
        for m in range(21):
            nu, M = nuM(n, m)
            D = burau_delta(n, m)
            ok_cf &= D == normalize(closed_form(nu, M))
            ok_coef &= set(D) <= {-1, 0, 1}
            ok_deg &= len(D) - 1 == 2 * (n + m - 1)
            ell = sum(abs(c) for c in D)
            ok_norm &= ell == 4 * nu + 2 * M + 1
            if n % 6 in (1, 2) and n >= 7:
                sig = -(2 * (n - 1) - 4 * (n // 6)) - 2 * m          # sigma(T(3,n)) - 2m, Proposition 5.5
                ok_sig &= sig == -(4 * nu + 2 * M) and ell == abs(sig) + 1
            count += 1
    print(f'      {count} knots ({time.time() - t1:.0f} s)')
    check(f'{count} knots (paper: 1092): Burau Alexander polynomial = closed form of Proposition 5.4', count == 1092 and ok_cf)
    check('coefficients in {-1, 0, 1}; degree 6nu + 2M = 2(n + m - 1)', ok_coef and ok_deg)
    check('ell = 4 nu + 2M + 1; for n = 1, 2 (mod 6), n >= 7: sigma(T(3,n)) - 2m = -(4nu + 2M) and ell = |sigma| + 1',
          ok_norm and ok_sig)
    ex = burau_delta(7, 2)
    paper_ex = (1, -1, 0, 1, -1, 0, 1, -1, 1, -1, 1, 0, -1, 1, 0, -1, 1)
    check(f'T(3,7;2,2): coefficients of t^0..t^16 = {ex}, ell = 13 = |sigma| + 1', ex == paper_ex and sum(map(abs, ex)) == 13)

    print('(5) Proposition 5.5: determinants and signatures')
    s1m, s2m = s1.subs(t, -1), s2.subs(t, -1)
    Q = s1m * s2m
    check('Q = psi(s1 s2)|_{t=-1} = [[0,1],[-1,1]] has order 6',
          Q == sp.Matrix([[0, 1], [-1, 1]]) and Q ** 6 == sp.eye(2) and all(Q ** k != sp.eye(2) for k in range(1, 6)))
    S2m = sp.Matrix([[1, 2 * m_], [0, 1]])                    # psi(s1)^(2m) at t = -1
    check('psi(s1)^(2m)|_{t=-1} = [[1, 2m],[0,1]] (m <= 20)', all(s1m ** (2 * k) == S2m.subs(m_, k) for k in range(21)))
    M1, M2 = Q * S2m, Q ** 2 * S2m
    check('n = 1 (mod 6): Q^n psi(s1)^(2m) = [[0,1],[-1,1-2m]], det(I - .) = 2m + 1',
          sp.simplify(M1 - sp.Matrix([[0, 1], [-1, 1 - 2 * m_]])) == sp.zeros(2) and sp.expand((sp.eye(2) - M1).det() - (2 * m_ + 1)) == 0)
    check('n = 2 (mod 6): Q^n psi(s1)^(2m) = [[-1,1-2m],[-1,-2m]], det(I - .) = 2m + 3',
          sp.simplify(M2 - sp.Matrix([[-1, 1 - 2 * m_], [-1, -2 * m_]])) == sp.zeros(2) and sp.expand((sp.eye(2) - M2).det() - (2 * m_ + 3)) == 0)
    ok = True
    for n in [n for n in range(7, 51) if n % 6 in (1, 2)]:
        for m in range(21):
            d = abs((sp.eye(2) - Q ** n * s1m ** (2 * m)).det())
            ok &= d == (2 * m + 1 if n % 6 == 1 else 2 * m + 3)
    check('det T(3,n;2,m) = 2m+1 (n = 1) or 2m+3 (n = 2 mod 6) for 7 <= n <= 50, m <= 20', ok)
    check('|sigma(T(3,n))| = 2(n-1) - 4 floor(n/6) = 4 nu (n = 6j+1), 4 nu + 2 (n = 6j+2), n <= 200',
          all(2 * (n - 1) - 4 * (n // 6) == (4 * (n // 3) if n % 6 == 1 else 4 * (n // 3) + 2)
              for n in range(7, 201) if n % 6 in (1, 2)))

    print('(6) n = 5: P(-2,3,5+2m) (Lemma 3.1, Theorem 4.4), m <= 23')
    ok, t5 = True, True
    for m in range(24):
        q = 5 + 2 * m
        D = burau_delta(5, m)
        claim = normalize([1, -1, 0] + [(-1) ** (j + 1) for j in range(3, q + 1)] + [0, -1, 1])
        ok &= D == claim and sum(map(abs, D)) == q + 2 and abs(sum(c * (-1) ** i for i, c in enumerate(D))) == abs(6 - q)
        t5 &= claim[5] == 1
    check('closure of (s1s2)^5 s1^(2m) has Delta = (3.2) with q = 5 + 2m, ell = q + 2, |Delta(-1)| = |6 - q|', ok)

    print('(7) inputs of Lemma 5.6, 2 <= nu, M <= 20')
    ok = True
    for nu in range(2, 21):
        for M in range(2, 21):
            D = closed_form(nu, M)
            ell = sum(map(abs, D))
            run, best = 0, 0
            for c in D:
                run = run + 1 if c else 0
                best = max(best, run)
            det = abs(sum(c * (-1) ** i for i, c in enumerate(D)))
            ok &= (D[2] == 0 and D[5] == 0 and best >= 2 * M + 1 > 3 and det == abs(2 + (-1) ** nu * (2 * M - 1)) and det < ell)
    check('coefficients of t^2 and t^5 vanish; 2M + 1 >= 5 consecutive nonzero coefficients; det = |2 + (-1)^nu (2M-1)| < ell', ok)
    check('torus knots T(3,b) = K_{nu,0} or K_{nu,1}: at most three consecutive nonzero coefficients (nu <= 30)',
          all(max(len(r) for r in ''.join('x' if c else ' ' for c in closed_form(nu, M)).split()) <= 3
              for nu in range(1, 31) for M in (0, 1)))
    check('coefficient of t^5 in (3.2) is 1 for 5 <= q <= 51', t5)

    ok = all(checks)
    print(f"{'ALL CHECKS PASS' if ok else 'SOME CHECK FAILED'}: {sum(checks)}/{len(checks)} ({time.time() - t0:.1f} s)")
    return ok


if __name__ == '__main__':
    sys.exit(0 if main() else 1)


==> anc/code/twisted_numerics.py <==
#!/usr/bin/env python3
r"""Remark 5.8 and Appendix A.1(v): numerical Floer complexes for the twisted torus knots T(3, n; 2, m).

For n = 7, 8, 13 and m = 1, 2, 3, the variety of the tangle of Hedden, Herald and Kirk for T(3, n) (with the
parameters (r, s) of Section 5) is traced with the continuation code of the companion paper on T(3,n), at the two
perturbations (n eps_A, eps_B, earring) = (0.3, 0.05, 0.01) and (-0.3, -0.03, 0.02), and the image is sheared by
S_{-m}(gamma, theta) = (gamma, theta + 2m gamma) (Lemma 4.6).  The complexes are computed by the method of Remark 6.12 of
that paper (earring with delta = 0): generators, bigons and the grading formula on the arc with gr(r_+) = sigma(K),
relative gradings on each circle.  In each of the 18 cases the script checks:

  * the arc carries 1 + 2M generators and no bigon (Theorem 5.1(iii));
  * there are 2j circles, n = 6j + 1 or 6j + 2, and the homology of each circle, computed from its own complex (not
    from [HHK2, Thm. 5.4]), is (1, 1, 1, 1);
  * the total is (1 + 2j + a, 2j + b, 2j + b, 2j + a), a = floor(M/2), b = ceil(M/2) (Theorem 5.1(iii)), which equals
    (1 + floor(|sigma|/4), ceil(|sigma|/4), ceil(|sigma|/4), floor(|sigma|/4)) with sigma = sigma(T(3,n)) - 2m
    (Propositions 5.5 and 5.9).

Floating-point numerics; these computations are not used in the proofs.
"""
import sys
import time

import numpy as np

from t3n_pillowcase import Tangle, trace_variety, analyse_complex, signature, decomposition, bigon_candidates, rank_f2

CASES_N = (7, 8, 13)
CASES_M = (1, 2, 3)
PERTURBATIONS = ((0.3, 0.05, 0.01), (-0.3, -0.03, 0.02))       # (n eps_A, eps_B, earring)

checks = []


def check(desc, ok):
    ok = bool(ok)
    checks.append(ok)
    print(f"  [{'PASS' if ok else 'FAIL'}] {desc}", flush=True)


def graded_H(deg, edges):
    """F_2 homology by degree; edges (i, j) are bigons from i to j."""
    n = len(deg)
    d = np.zeros((n, n), int)
    for i, j in edges:
        d[j, i] ^= 1
    H = []
    for k in range(4):
        Ck = [i for i in range(n) if deg[i] == k]
        Ckm = [i for i in range(n) if deg[i] == (k - 1) % 4]
        Ckp = [i for i in range(n) if deg[i] == (k + 1) % 4]
        r_out = rank_f2(d[np.ix_(Ckm, Ck)]) if Ck and Ckm else 0
        r_in = rank_f2(d[np.ix_(Ck, Ckp)]) if Ck and Ckp else 0
        H.append(len(Ck) - r_out - r_in)
    return tuple(H)


def circle_complex(C, eps):
    """Relative degrees and bigons of a circle: generators in one period, targets identified modulo the period."""
    Gm, G, M = C['gens'], C['allgens'], C['M']
    per = (len(M) - 1) / 5

    def key(g):
        for j, h in enumerate(Gm):
            dpos = (h['pos'] - g['pos']) % per
            if (dpos < 2 or abs(dpos - per) < 2) and h['label'] == g['label']:
                return j
        raise KeyError(g['pos'])
    edges = [(key(b['p']), key(b['q'])) for b in bigon_candidates(M, G, eps, sources=Gm) if b['bigon']]
    return C['rel'], edges


def shear(L, m):
    L = np.array(L, float)
    L[:, 1] = L[:, 1] + 2 * m * L[:, 0]
    return L


def main():
    t0 = time.time()
    n_ok = n_cases = 0
    for n in CASES_N:
        r, s = decomposition(n)
        j = n // 6
        for (cA, eB, eps) in PERTURBATIONS:
            comps0 = trace_variety(Tangle(3, n, r, s, cA / n, eB))[0]
            for m in CASES_M:
                t1 = time.time()
                M = m if n % 3 == 1 else m + 1
                a_, b_ = M // 2, -(-M // 2)
                sig = signature(3, n) - 2 * m
                comps = [dict(C, L=shear(C['L'], m)) for C in comps0]
                R = analyse_complex(comps, eps, sig)
                A = R['arc']
                deg = [(g - sig) % 4 for g in A['gr']]
                H = list(graded_H(deg, A['bigons']))
                circ = []
                for C in R['circles']:
                    rel, edges = circle_complex(C, eps)
                    circ.append(graded_H(rel, edges))
                    H = [h + 1 for h in H]
                vec = (1 + 2 * j + a_, 2 * j + b_, 2 * j + b_, 2 * j + a_)
                ab = abs(sig)
                vec59 = (1 + ab // 4, -(-ab // 4), -(-ab // 4), ab // 4)
                ok = (len(A['gens']) == 1 + 2 * M and len(A['bigons']) == 0 and len(circ) == 2 * j
                      and all(c == (1, 1, 1, 1) for c in circ) and tuple(H) == vec == vec59)
                n_cases += 1
                n_ok += ok
                print(f'    T(3,{n};2,{m}), (n eps_A, eps_B, earring) = ({cA}, {eB}, {eps}): sigma {sig}, arc generators '
                      f'{len(A["gens"])} (1 + 2M = {1 + 2 * M}), arc bigons {len(A["bigons"])}, circles {len(circ)} '
                      f'with homology {circ}, total {tuple(H)} (Theorem 5.1(iii): {vec}) {"OK" if ok else "MISMATCH"} '
                      f'({time.time() - t1:.0f} s)', flush=True)
    check(f'all {n_cases} cases agree with Theorem 5.1(iii) (paper: 18 of 18)', n_cases == 18 and n_ok == 18)
    ok = all(checks)
    print(f"{'ALL CHECKS PASS' if ok else 'SOME CHECK FAILED'}: {sum(checks)}/{len(checks)} ({time.time() - t0:.0f} s)")
    return ok


if __name__ == '__main__':
    sys.exit(0 if main() else 1)

